Physics-inspired analysis of the two-class income distribution in the USA in 1983-2018

The first part of this paper is a brief survey of the approaches to economic inequality based on ideas from statistical physics and kinetic theory. These include the Boltzmann kinetic equation, the time-reversal symmetry, the ergodicity hypothesis, entropy maximization, and the Fokker-Planck equation. The origins of the exponential Boltzmann-Gibbs distribution and the Pareto power law are discussed in relation to additive and multiplicative stochastic processes. The second part of the paper analyzes income distribution data in the USA for the time period 1983-2018 using a two-class decomposition. We present overwhelming evidence that the lower class (more than 90% of the population) is described by the exponential distribution, whereas the upper class (about 4% of the population in 2018) by the power law. We show that the significant growth of inequality during this time period is due to the sharp increase in the upper-class income share, whereas relative inequality within the lower class remains constant. We speculate that the expansion of the upper-class population and income shares may be due to increasing digitization and non-locality of the economy in the last 40 years.

==> anc/Matlab bundle/README.txt <==
The files in this supplement are organized in the following folders:
1) data - The IRS income and tax distributional datasets are stored here in separate .CSV files for each year. This folder also contains a file with the annual averages of the national CPI-U from 1913-2020, "cpi.csv", as well as a file containing all calculated parameters used in the figures, "params.csv"
2) analysis - All procedures used to calculate the parameters in the main paper are in separate Matlab function .m files. The three "import*.m" functions take in a path to a .CSV data file and output a Matlab table object. These tables are taken as input to the "find*.m" files, which calculate the parameters. The "calculateall.m" script runs each of the "find*.m" functions for each of the years and assigns to the variable "params" a table with all the calculated parameters; this is the same table that is already provided in the data folder. 
3) figures - All eight "fig*.m" Matlab scripts used to generate each of the figures in the main paper are provided.
Note that the "calculateall.m" and "fig*.m" scripts can be all be run where they are, no need to move them to the data directory.

==> anc/Matlab bundle/analysis/calculateall.m <==
years = (1983:2018)';
% number of points in upper class to fit to Pareto power law
nfits = [repmat(3, [10,1]);
           repmat(2, [7,1]);
           repmat(6, [19,1])];
% number of points in upper class to drop in fitting fL
ndrops = [repmat(3, [7,1]);
         repmat(4, [5,1]);
         8; 8; 7;
         repmat(8, [16,1])];

% --------------------------
% allocate arrays
params = array2table(zeros(length(years), 20),...
    'VariableNames', {'median_r', 'mean_r', 'T', 'expcoeff', 'alpha',...
    'paretocoeff', 'rstar', 'r0', 'alphai', 'fp', 'fr', 'fr_expected',...
    'ft', 'gini', 'taxgini', 'fL', 'bot50inc', 'bot50tax', 'top1inc',...
    'top1tax'},...
    'RowNames', string(years));

% calculate parameters
for i=1:length(years)
    disp(years(i))
    % import and format data
    filename = sprintf('../data/irs%d.csv', years(i));
    thiscdf = importcdf(filename);
    lorenz = importlorenz(filename);
    taxlorenz = importtaxlorenz(filename);
    
    % get median income and average income
    params.median_r(i) = findmedian(thiscdf.r, thiscdf.frac_returns);
    params.mean_r(i) = findmean(filename);
    
    % fit exponential and Pareto sections
    [params.T(i), params.expcoeff(i)] = ... 
        findT(thiscdf.r, thiscdf.frac_returns);
    [params.alpha(i), params.paretocoeff(i)] = ...
        findalpha(thiscdf.r, thiscdf.frac_returns, nfits(i));
    
    % using T, find r0 and alphai using interpolated fit
    [params.r0(i), params.alphai(i)] = ...
        findr0_alphai(thiscdf.r, thiscdf.frac_returns, params.T(i));
    
    % find intersection of fits at (rstar, fp)
    [params.rstar(i), params.fp(i)] = findrstar_fp(params.T(i),...
        params.expcoeff(i), params.alpha(i), params.paretocoeff(i));
    
    % use to find fr and gini
    params.fr(i) = 1 - findshare(lorenz.frac_returns,...
        lorenz.frac_income, 1-params.fp(i));
    params.gini(i) = findgini(lorenz.frac_returns, lorenz.frac_income);
    
    % find expected fr based on other fit parameters:
    % fr' = fp * alpha/(alpha - 1) * (r*/<r>)
    params.fr_expected(i) = params.fp(i) * params.alpha(i)... 
        /(params.alpha(i) - 1) * params.rstar(i) / params.mean_r(i);
    
    % find tax versions of f and gini
    params.ft(i) = 1 - findshare(taxlorenz.frac_returns,...
        taxlorenz.frac_tax, 1-params.fp(i));
    params.taxgini(i) = findgini(taxlorenz.frac_returns,...
        taxlorenz.frac_tax);
    
    % find fraction of total income earned above exponential starting in
    % 1988
    if years(i) >= 1988
        j = years(i) - 1987;
        params.fL(i) = findfL(lorenz.frac_returns,...
            lorenz.frac_income, ndrops(j));
    end
    
    % get the shares of income earned by and tax revenue from the bottom
    % 50% and top 1% of returns
    params.bot50inc(i) = findshare(lorenz.frac_returns,...
           lorenz.frac_income, 0.5);
    params.bot50tax(i) = findshare(taxlorenz.frac_returns,...
           taxlorenz.frac_tax, 0.5);
       
    params.top1inc(i) = 1 - findshare(lorenz.frac_returns,...
           lorenz.frac_income, 0.99);
    params.top1tax(i) = 1 - findshare(taxlorenz.frac_returns,...
           taxlorenz.frac_tax, 0.99);
end


==> anc/Matlab bundle/analysis/fLtester.m <==
this_cdf = import_cdf('../data/irs2018.csv');
interp = pchip(this_cdf.r, log(this_cdf.frac_returns));
idx = 3;
section = @(x) interp.coefs(idx,1)*(x - interp.breaks(idx)).^3 ...
                + interp.coefs(idx,2)*(x - interp.breaks(idx)).^2 ...
                + interp.coefs(idx,3)*(x - interp.breaks(idx)) ...
                + interp.coefs(idx,4);
figure
axes('YScale', 'log',...
    'XLim', [1, 30e3])
hold on
x = 1:100:30e3;
plot(x, exp(ppval(interp, x)), 'k')
plot(x, exp(section(x)),'r')
plot(this_cdf.r, this_cdf.frac_returns, 'bo')
% plot(Tinterp, exp(-1), 'ro', 'MarkerFaceColor', 'r')
% xlim([1e3, Tinterp*3])

% years = 1988:10:2018;
% params = readtable('params.csv', 'ReadRowNames', true);
% for year = years
%     filename = sprintf('../data/irs%d.csv', year);
%     lorenz = import_lorenz(filename);
%     this_cdf = import_cdf(filename);
%     disp(year)
%     
% %     disp(length(lorenz.frac_returns(...
% %         [this_cdf.r; Inf] > params(string(year),:).T)))
% %     ndroppeds = 1:(length(lorenz.frac_returns)-3);
%     ndroppeds = 1:10;
%     max_fL = 0;
%     best_ndropped = 0;
%     for ndropped = ndroppeds
%         ft = fittype({'x + (1-x) * log(1-x)'},...
%             'coefficients', {'a'});
%         mdl = fit(lorenz.frac_returns(1:end-ndropped),...
%             lorenz.frac_income(1:end-ndropped), ft);
%         if (1 - mdl.a)*100 > max_fL
%             max_fL = (1 - mdl.a)*100;
%             best_ndropped = ndropped;
%         end
%         X = 0:0.001:1;
%         figure('Position', [0,61,550,550])
%         plot(X, feval(mdl,X), 'b')
%         title(year)
%         xlim([0 1])
%         ylim([0 1])
%         hold on
%         text(0.1, 0.7, sprintf('ndropped = %d', ndropped))
%         text(0.1, 0.5, sprintf('f_L = %0.2f', (1-mdl.a)*100))
%         plot(lorenz.frac_returns(1:end-ndropped),...
%             lorenz.frac_income(1:end-ndropped), 'ro',...
%             'MarkerFaceColor', 'r')
%         plot(lorenz.frac_returns(end-ndropped+1:end),...
%             lorenz.frac_income(end-ndropped+1:end), 'ro')
%     end
%     disp(sprintf('best_ndropped = %d', best_ndropped))
%     disp(sprintf('max fL = %d', max_fL))
% end


==> anc/Matlab bundle/analysis/findT.m <==
function [T, expcoeff] = findT(r, frac_returns)
%FINDT Find income temperature T
%   [T, expcoeff] = FINDT(r, frac_returns) fits the lower end of the input
%   CDF data, with income points r and corresponding fractions of returns
%   frac_returns, to C(r) = expcoeff * e^(-r/T)

% We first interpolate the CDF via Matlab’s PCHIP
% (piecewise cubic Hermite interpolating polynomial) algorithm in
% log-linear scale. The PCHIP algorithm produces a C^1 interpolation that
% preserves monotonicity and is therefore the best commonly-available
% procedure to apply to both CDFs and Lorenz curves.
interp = pchip(r, log(frac_returns));

% Find last element of CDF that's greater than 1/e. The 1/e point is
% therefore between r(idx) and r(idx+1).
idx = length(frac_returns(frac_returns > exp(-1)));

% get corresponding section of interpolation
section = @(x) interp.coefs(idx,1)*(x - interp.breaks(idx)).^3 ...
                + interp.coefs(idx,2)*(x - interp.breaks(idx)).^2 ...
                + interp.coefs(idx,3)*(x - interp.breaks(idx)) ...
                + interp.coefs(idx,4);
            
% We then estimate T by finding the income at which the interpolated CDF
% drops to 1/e. T_interp is where the log-linear interpolation hits
% log(1/e) = -1.
syms s
T_interp = double(vpasolve(section(s) == -1, s, [r(idx), r(idx+1)]));

% Finally, we find T by performing a linear least-squares fit in
% log-linear scale to all points with income less than the estimated T.
expfit = fit(...
    r(r < T_interp),...
    log(frac_returns(r < T_interp)),...
    'poly1');

% Points being linear in log-lin scale means
% ln(y) = m*x + b => y = e^b e^(mx)
% Note that coeffs is of form [m, b] (highest to lowest order coefficients)
coeffs = coeffvalues(expfit);
T = -1/coeffs(1);
expcoeff = exp(coeffs(2));


end



==> anc/Matlab bundle/analysis/findalpha.m <==
 function[alpha, paretocoeff] = findalpha(r, frac_returns, nfit)
%FINDALPHA Find Pareto exponent alpha
%   [alpha, pareto_coeff] = FINDALPHA(r, frac_returns, nfit) fits the last
%   nfit points of the input CDF data, with income points r and
%   corresponding fractions of returns frac_returns, 
%   to C(r) = pareto_coeff / r^alpha

% We find alpha by performing a linear least-squares fit in log-log scale
% to the last nfit points.
paretofit = fit(log(r(end-nfit+1:end)),...
    log(frac_returns(end-nfit+1:end)),'poly1');

% Points being linear in log-log scale means 
% ln(y) = m*ln(x) + b => y = e^b x^m.
% Note that coeffs is of form [m, b] (highest to lowest order coefficients)
coeffs = coeffvalues(paretofit);
alpha = -coeffs(1);
paretocoeff = exp(coeffs(2));

end


==> anc/Matlab bundle/analysis/findfL.m <==
function fL = findfL(frac_returns, frac_income, ndrop)
% FINDFL Finds additional fraction of income in the upper class fL
%   fL = FINDFL(frac_returns, frac_income, ndrop) fits the income Lorenz
%   curve data to the rescaled exponential distribution for the lower class
%   y = (1-fL)[x + (1-x)*ln(1-x)], dropping the last ndrop points at the
%   high end of the distribution
ft = fittype({'x + (1-x) * log(1-x)'},...
    'coefficients', {'a'});
mdl = fit(frac_returns(1:end-ndrop),...
    frac_income(1:end-ndrop), ft);
fL = 1-mdl.a;

end

==> anc/Matlab bundle/analysis/findgini.m <==
function gini = findgini(frac_returns, frac_share)
%FINDGINI Find Gini coefficient
%   share = FINDGINI(frac_returns, frac_share) integrates an interpolant of
%   the Lorenz curve data, with fractions of returns frac_returns and
%   corresponding fractional shares frac_share, to calculate the Gini
%   coefficient.

% Interpolate the CDF via Matlab’s PCHIP
% (piecewise cubic Hermite interpolating polynomial) algorithm in
% log-linear scale. The PCHIP algorithm produces a C^1 interpolation that
% preserves monotonicity and is therefore the best commonly-available
% procedure to apply to both CDFs and Lorenz curves.
lorenz = griddedInterpolant(frac_returns, frac_share, 'pchip');

% Integrate interpolation from 0 to 1
a = integral(@(x) lorenz(x), 0, 1);

% The Gini coefficient is defined as twice the area between the Lorenz
% curve and the 45 degree line of perfect equality
gini = 1 - 2*a;
end

==> anc/Matlab bundle/analysis/findmean.m <==
function mean_r = findmean(filename)
% FINDMEAN Finds mean income
%   mean_r = FINDMEAN(filename) accepts the full IRS data file and
%   calculates the mean income.

% The input data files have income bins in *descending* order, so first
% flip the table so that the income bins are in *ascending* order.
tablein = flipud(readtable(filename));

% mean_r = income of returns with r > $1 / # of returns with r > $1
mean_r = tablein.income(2)/tablein.returns(2);
end

==> anc/Matlab bundle/analysis/findmedian.m <==
function med = findmedian(r, frac_returns)
%FINDMEDIAN Find median income
%   med = FINDMEDIAN(r, frac_returns) finds the median income of input
%   CDF data, with income points r and corresponding fractions of returns
%   frac_returns, by interpolation.

% First interpolate the CDF via Matlab’s PCHIP
% (piecewise cubic Hermite interpolating polynomial) algorithm in
% log-linear scale. The PCHIP algorithm produces a C^1 interpolation that
% preserves monotonicity and is therefore the best commonly-available
% procedure to apply to both CDFs and Lorenz curves.
interp = pchip(r, log(frac_returns));

% Find last element of CDF that's greater than 0.5. The 0.5 point is
% therefore between r(idx) and r(idx+1).
idx = length(frac_returns(frac_returns > 0.5));

% get corresponding section of interpolation
section = @(x) interp.coefs(idx,1)*(x - interp.breaks(idx)).^3 ...
                + interp.coefs(idx,2)*(x - interp.breaks(idx)).^2 ...
                + interp.coefs(idx,3)*(x - interp.breaks(idx)) ...
                + interp.coefs(idx,4);
            
% solve for median, which is where the interpolation drops to log(0.5)
syms s
med = double(vpasolve(section(s) == log(0.5), s, [r(idx), r(idx+1)]));


end


==> anc/Matlab bundle/analysis/findr0_alphai.m <==
function [r0, alphai] = findr0_alphai(r, frac_returns, T)
%FINDR0_ALPHAI Find the crossover income r0 and Pareto exponent alphai
%   [r0, alphai] = FINDR0_ALPHAI(r, frac_returns, T) fits the given CDF
%   data, with incomes r and corresponding fractions of returns
%   frac_returns, to the interpolated CDF fit function with fixed input T


% set ballpark initial guesses for alpha and r0
initalpha = 1.5;
initr0 = 2*T;
initparams = [initalpha, initr0];

% perform least-squares fit of CDF data in log-linear scale
% set fit settings
fo = fitoptions('Method','NonlinearLeastSquares','StartPoint', initparams);
funcstr = sprintf('log(interpcdf(%d, alphai, r0, x))', T);
ft = fittype(funcstr, 'options', fo);

% fit and extract alphai and r0
mdl = fit(r, log(frac_returns), ft);
alphai = mdl.alphai;
r0 = mdl.r0;

end

==> anc/Matlab bundle/analysis/findrstar_fp.m <==
function [rstar, fp] = findrstar_fp(T, expcoeff, alpha, paretocoeff)
%FINDRSTAR_FP Find cutoff income between the lower and upper classes r*
%             and fraction of population in the upper class fp
%   [rstar, fp] = FINDRSTAR_FP(T, expcoeff, alpha, paretocoeff) solves for
%   the intersection point between the exponential fit for the lower class
%   and the Pareto power law fit for the upper class

% uses initial estimate of r* = 3T
syms r
rstar = double(vpasolve(expcoeff*exp(-r/T) == paretocoeff*r^(-alpha),...
    r, 3*T));
% evaluates the exponential fit at r* to get fp
fp = expcoeff*exp(-rstar/T);

end



==> anc/Matlab bundle/analysis/findshare.m <==
function share = findshare(frac_returns, frac_share, p)
%FINDSHARE Find share of fraction of population p from given Lorenz curve
%   share = FINDSHARE(r, frac_returns, nfit) interpolates the input Lorenz
%   curve data, with fractions of returns frac_returns and corresponding
%   fractional shares frac_share, and plugs in point p

% Interpolate the CDF via Matlab’s PCHIP
% (piecewise cubic Hermite interpolating polynomial) algorithm in
% log-linear scale. The PCHIP algorithm produces a C^1 interpolation that
% preserves monotonicity and is therefore the best commonly-available
% procedure to apply to both CDFs and Lorenz curves.
interplorenz = griddedInterpolant(frac_returns, frac_share, 'pchip');
share = interplorenz(p);

end

==> anc/Matlab bundle/analysis/importcdf.m <==
function tableout=importcdf(filename)
%IMPORTCDF Get (complementary) cumulative distribution function data
%   tableout = IMPORTCDF(filename) outputs a table with column
%   'frac_returns' which gives the fraction of returns with income greater
%   than the corresponding element in column 'r'. These parameterizing
%   incomes r are given by the income bins used by the IRS to report the
%   distribution of income in a given year.

% The input data files have income bins in *descending* order, so first
% flip the table so that the income bins are in *ascending* order.
tablein = flipud(readtable(filename));

% The input data files include returns with zero and negative income. We
% follow the World Bank's PovCalNet (see technical document) in dropping
% these returns from our distributions. Therefore, the total number of
% returns is the second element of the input 'returns' array, which
% corresponds to an income of $1 in the 'r' array.
tableout = table(...
    tablein.r(2:end),...
    tablein.returns(2:end)/tablein.returns(2),... % normalize to total
    'VariableNames',{'r','frac_returns'});

end

==> anc/Matlab bundle/analysis/importlorenz.m <==
 function tableout = importlorenz(filename)
%IMPORTLORENZ Get (income) Lorenz curve data
%   tableout = IMPORTLORENZ(filename) outputs a table with column
%   'frac_returns' which gives the fraction of returns with income < r and
%   with column 'frac_income' which gives the fraction of total income
%   earned by returns with income < r. The parameterizing cutoff incomes r
%   are given by the income bins used by the IRS to report the distribution
%   of income in a given year (but are not included in this table).


% The input data files have income bins in *descending* order, so first flip
% the table so that the income bins are in *ascending* order.
tablein = flipud(readtable(filename));

% The input data files include returns with zero and negative income. We
% follow the World Bank's PovCalNet and SEDLAC (see technical document) in
% dropping these returns from our distributions. The first elements of each
% array are 0, as 0% of returns earn 0% of the total income. Elements in
% general give the fraction of returns and total income of those with
% income $1 < r < bin, where the income bins range from $1 to $Inf, making
% the last element of each array 1. The input data files cumulate returns
% and income *above* r, so we need to switch the cumulation as well.
tableout = table();
tableout.frac_returns = ...
    [0;
    % The second element is the total number of returns (as we are dropping
    % returns with zero and negative incomes).
    tablein.returns(2) - tablein.returns(3:end); % switch cumulation
    tablein.returns(2)] / tablein.returns(2); % normalize to total
tableout.frac_income = ...
    [0;
    % The second element is the total income (as we are dropping
    % returns with zero and negative incomes).
    tablein.income(2) - tablein.income(3:end); % switch cumulation
    tablein.income(2)] / tablein.income(2); % normalize to total

 end

==> anc/Matlab bundle/analysis/importtaxlorenz.m <==
function tableout = importtaxlorenz(filename)
%IMPORTTAXLORENZ Get tax Lorenz curve data
%   tableout = IMPORTTAXLORENZ(filename) outputs a table with column
%   'frac_returns' which gives the fraction of returns with income < r and
%   with column 'frac_tax' which gives the fraction of total tax
%   paid by returns with income < r. The parameterizing cutoff incomes r
%   are given by the income bins used by the IRS to report the distribution
%   of income in a given year (but are not included in this table).

% The input data files have income bins in *descending* order, so first
% flip the table so that the income bins are in *ascending* order.
tablein = flipud(readtable(filename));

% The input data files include returns with zero and negative income. We
% follow the World Bank's PovCalNet and SEDLAC (see technical document) in
% dropping these returns from our distributions. The first elements of each
% array are 0, as 0% of returns pay 0% of the total tax. Elements in
% general give the fraction of returns and total tax paid by those with
% income $1 < r < bin, where the income bins range from $1 to $Inf, making
% the last element of each array 1. The input data files cumulate the
% number of returns and total tax paid by those with incomes *above* r, so
% we need to switch the cumulation as well.
tableout = table();
tableout.frac_returns = ...
    [0;
    % The second element is the total number of returns (as we are dropping
    % returns with zero and negative incomes).
    tablein.returns(2) - tablein.returns(3:end); % switch cumulation
    tablein.returns(2)]/tablein.returns(2); % normalize to total
tableout.frac_tax = ...
    [0;
    % The second element is the total tax paid (as we are dropping
    % returns with zero and negative incomes).
    tablein.tax(2) - tablein.tax(3:end); % switch cumulation
    tablein.tax(2)]/tablein.tax(2); % normalize to total

end

==> anc/Matlab bundle/analysis/interpcdf.m <==
function output = interpcdf(T, alphai, r0, r)
%INTERPCDF Evaluate interpolated (complementary) CDF fit function
%   output = INTERPCDF(T, alphai, r0, r) numerically integrates the
%   interpolated PDF function given T, alphai, and r0 and evaluates at
%   ascending incomes r.

% define a function handle for the PDF
interppdf = @(T, alphai, r0, r)...
    exp((-r0/T) * atan(r/r0)).^1/3./(1 + (r/r0).^2).^(1/2 + alphai/2);

% First numerically integrate over 0 to Inf to get normalization factor C.
% 1e6*T was picked as a reasonable cutoff after some trial and error
C = integral(@(x)interppdf(T, alphai, r0, x), 0, 1e6*T);

% Numerically integrate the PDF at each of the increasing incomes r.
% Subtracting from 1 gives the complementary CDF
output = 1 - C^-1 * myintegral(@(x)interppdf(T, alphai, r0, x), 0, r);
end

function integrals = myintegral(fcn, xmin, xmaxes)
%MYINTEGRAL Vectorizes Matlab's built-in integral function
%   integrals = MYINTEGRAL(fcn, xmin, xmaxes) takes in a function handle
%   fcn, a minimum value xmin, and an array of maximum values xmaxes (in
%   ascending order) and outputs an array of corresponding numerical
%   integrations

integrals = zeros(length(xmaxes),1);

% iteratively build integrals from the smallest interval to the largest
integrals(1) = integral(fcn, xmin, xmaxes(1));
for i=2:length(xmaxes)
    integrals(i) = integrals(i-1) + integral(fcn, xmaxes(i-1), xmaxes(i));
end

end

==> anc/Matlab bundle/data/cpi.csv <==
year,cpi
1913,9.9
1914,10
1915,10.1
1916,10.9
1917,12.8
1918,15.1
1919,17.3
1920,20
1921,17.9
1922,16.8
1923,17.1
1924,17.1
1925,17.5
1926,17.7
1927,17.4
1928,17.1
1929,17.1
1930,16.7
1931,15.2
1932,13.7
1933,13
1934,13.4
1935,13.7
1936,13.9
1937,14.4
1938,14.1
1939,13.9
1940,14
1941,14.7
1942,16.3
1943,17.3
1944,17.6
1945,18
1946,19.5
1947,22.3
1948,24.1
1949,23.8
1950,24.1
1951,26
1952,26.5
1953,26.7
1954,26.9
1955,26.8
1956,27.2
1957,28.1
1958,28.9
1959,29.1
1960,29.6
1961,29.9
1962,30.2
1963,30.6
1964,31
1965,31.5
1966,32.4
1967,33.4
1968,34.8
1969,36.7
1970,38.8
1971,40.5
1972,41.8
1973,44.4
1974,49.3
1975,53.8
1976,56.9
1977,60.6
1978,65.2
1979,72.6
1980,82.4
1981,90.9
1982,96.5
1983,99.6
1984,103.9
1985,107.6
1986,109.6
1987,113.6
1988,118.3
1989,124
1990,130.7
1991,136.2
1992,140.3
1993,144.5
1994,148.2
1995,152.4
1996,156.9
1997,160.5
1998,163
1999,166.6
2000,172.2
2001,177.1
2002,179.9
2003,184
2004,188.9
2005,195.3
2006,201.6
2007,207.342
2008,215.303
2009,214.537
2010,218.056
2011,224.939
2012,229.594
2013,232.957
2014,236.736
2015,237.017
2016,240.007
2017,245.12
2018,251.107
2019,255.657
2020,258.811


==> anc/Matlab bundle/data/irs1983.csv <==
r,returns,income,tax
1000000,10800,24358715000,9658764000
500000,36269,41531965000,16122246000
200000,198608,87692950000,31735448000
100000,820559,170069768000,53749646000
75000,1643399,240081609000,69142620000
50000,5234587,451920059000,107495517000
40000,10382369,680145181000,142293703000
30000,20803304,1039475282000,190124146000
25000,28160791,1241239265000,214478697000
20000,37008478,1439796662000,236445098000
19000,38893924,1476549392000,240238447000
18000,40944247,1514436100000,244073001000
17000,43185142,1553642766000,247903257000
16000,45343611,1589272822000,251287799000
15000,47778937,1626992992000,254712669000
14000,50335386,1664064630000,257950229000
13000,52940611,1699210100000,260779195000
12000,55723405,1733984133000,263432825000
11000,58665409,1767732606000,265791308000
10000,61656576,1799158274000,267907608000
9000,64870574,1829660000000,269679475000
8000,68286582,1858594826000,271166059000
7000,71750505,1884699361000,272282532000
6000,75054839,1906166237000,273061216000
5000,78484865,1925020714000,273592587000
4000,82024524,1940957053000,273903661000
3000,85652789,1953699851000,274002120000
2000,89350818,1962886463000,274027816000
1000,92906197,1968182667000,274053534000
1,95330713,1969599862000,274055709000
-Inf,96321310,1942589865000,274181323000


==> anc/Matlab bundle/data/irs1984.csv <==
r,returns,income,tax
1000000,14834,34687437000,14120545000
500000,44049,54416733000,21647130000
200000,243760,111926679000,40422211000
100000,1004953,211968197000,66184730000
75000,2054397,301257984000,84944107000
50000,6712099,576304832000,132299281000
40000,12675140,841227060000,170974522000
30000,23750246,1225434849000,219579750000
25000,31385650,1434709493000,243372754000
20000,40201040,1632730767000,264357782000
19000,42230125,1672300182000,268288291000
18000,44409990,1712651269000,272149659000
17000,46791666,1754312855000,276063480000
16000,49213288,1794235265000,279568149000
15000,51685499,1832508468000,282848804000
14000,54131187,1867932412000,285757559000
13000,56888046,1905168840000,288680706000
12000,59769381,1941154486000,291310542000
11000,62766025,1975608220000,293694212000
10000,65746585,2006831180000,295640635000
9000,68817898,2035998469000,297312132000
8000,72249713,2065122361000,298746807000
7000,75610829,2090387014000,299795414000
6000,78939594,2112063683000,300523283000
5000,82195263,2130004720000,301028449000
4000,85805726,2146192958000,301341406000
3000,89225800,2158155918000,301458616000
2000,92633524,2166660123000,301490352000
1000,96109560,2171888799000,301503268000
1,98435000,2173227608000,301504197000
-Inf,99438708,2139904356000,301923057000


==> anc/Matlab bundle/data/irs1985.csv <==
r,returns,income,tax
1000000,17312,40099667000,15728128000
500000,58419,67641094000,25606316000
200000,296507,136627370000,47639294000
100000,1205864,255827809000,77296231000
75000,2469273,363252434000,99090886000
50000,8097912,696962796000,155155667000
40000,14799456,994877117000,196657333000
30000,26435116,1397820079000,246451090000
25000,33893063,1602219230000,269367940000
20000,42869334,1803087486000,289788426000
19000,45033337,1845264996000,293846409000
18000,47232275,1885918592000,297667121000
17000,49575935,1926940262000,301328471000
16000,51909977,1965458708000,304606925000
15000,54471328,2005165531000,307862832000
14000,57151592,2043985396000,310932654000
13000,59858100,2080517821000,313652327000
12000,62576268,2114473398000,316077983000
11000,65441021,2147381202000,318201171000
10000,68419846,2178617227000,320045418000
9000,71676065,2209506542000,321681949000
8000,75138694,2238965431000,323009899000
7000,78340344,2262984430000,323941712000
6000,81611023,2284214029000,324629153000
5000,84911312,2302341326000,325134755000
4000,88274075,2317483044000,325405437000
3000,91596793,2329111194000,325482633000
2000,95050789,2337715814000,325513141000
1000,98368280,2342692440000,325524332000
1,100625484,2343988823000,325524856000
-Inf,101660287,2305951483000,325710254000


==> anc/Matlab bundle/data/irs1986.csv <==
r,returns,income,tax
1000000,31859,72565082000,29168908000
500000,83417,106235545000,42097026000
200000,374363,189076152000,69163762000
100000,1489956,336049956000,106452959000
75000,3036732,467976686000,132733924000
50000,9464557,849808454000,195193758000
40000,16923333,1182019318000,240937982000
30000,28412962,1580180486000,289566485000
25000,35971963,1788056858000,312417446000
20000,45193394,1994605942000,333300234000
19000,47260993,2034903885000,337092322000
18000,49505696,2076424575000,340876410000
17000,51739229,2115495360000,344336288000
16000,54063656,2153838320000,347653064000
15000,56483645,2191337250000,350640892000
14000,58932680,2226872886000,353280892000
13000,61731710,2264646027000,356050474000
12000,64459864,2298740025000,358376323000
11000,67286816,2331240442000,360377308000
10000,70189697,2361705133000,362079424000
9000,73430387,2392431636000,363580510000
8000,76536696,2418819809000,364699913000
7000,79623511,2441976181000,365534209000
6000,82970030,2463746553000,366181378000
5000,86100010,2480933186000,366581254000
4000,89795978,2497573612000,366831925000
3000,93018858,2508601635000,366912416000
2000,96610528,2517833975000,366952588000
1000,99962304,2522873285000,366971264000
1,102087623,2524123612000,366978730000
-Inf,103045170,2481681046000,367287213000


==> anc/Matlab bundle/data/irs1987.csv <==
r,returns,income,tax
1000000,34944,85732872000,24227062000
500000,110296,136631116000,39234809000
200000,539967,260704907000,72213051000
100000,2053621,461678034000,115628477000
75000,4117810,637131732000,146905640000
50000,12228257,1121154803000,216778064000
40000,20091158,1471564551000,258123935000
30000,31695802,1874065169000,300933689000
25000,39190629,2079616673000,321329045000
20000,48246438,2282713296000,339343193000
19000,50367918,2324074325000,342720682000
18000,52563433,2364677170000,345947667000
17000,54855539,2404772288000,349009066000
16000,57156638,2442739308000,351903227000
15000,59656121,2481452853000,354680938000
14000,62215684,2518567439000,357114912000
13000,64948697,2555442152000,359382704000
12000,67719396,2590085838000,361322402000
11000,70528791,2622394005000,363031799000
10000,73482558,2653372957000,364417107000
9000,76457633,2681581852000,365613444000
8000,79552948,2707932061000,366616404000
7000,82757867,2731950540000,367404348000
6000,85873410,2752183570000,367952983000
5000,89179999,2770364418000,368403136000
4000,92517848,2785371488000,368655650000
3000,95871089,2797090354000,368838869000
2000,99617405,2806454351000,368948038000
1000,103304891,2811984927000,369022513000
1,106154761,2813727901000,369046178000
-Inf,106996270,277384198000,369202757000


==> anc/Matlab bundle/data/irs1988.csv <==
r,returns,income,tax
1000000,62065,169631441000,42422678000
500000,176873,247525239000,61585659000
200000,725345,409439896000,100285400000
100000,2503603,645514057000,148122793000
75000,5024079,859718884000,183808122000
50000,13928164,1392434404000,258149039000
40000,22192678,1761550079000,300917400000
30000,34149278,2176860721000,345056391000
25000,41667017,2383062304000,365418032000
20000,50945779,2590899628000,383696376000
19000,53087498,2632669077000,387162175000
18000,55283669,2673269539000,390328016000
17000,57740462,2716282559000,393547661000
16000,60107701,2755385024000,396291065000
15000,62706009,2795657999000,399001436000
14000,65332243,2833681672000,401383875000
13000,68134339,2871482889000,403512826000
12000,70859876,2905542473000,405345197000
11000,73564116,2936636316000,406864297000
10000,76422051,2966630367000,408246249000
9000,79414047,2995040437000,409413233000
8000,82465794,3020987493000,410426916000
7000,85605341,3044472944000,411216555000
6000,88739918,3064858670000,411784407000
5000,91822971,3081870386000,412160861000
4000,94941787,3095886569000,412399656000
3000,98289578,3107591750000,412556923000
2000,101878948,3116513215000,412640700000
1000,105746011,3122296751000,412730031000
1,108872859,3124156072000,412761071000
-Inf,109708280,3083019783000,412869909000


==> anc/Matlab bundle/data/irs1989.csv <==
r,returns,income,tax
1000000,57603,151465353000,36609819000
500000,173249,229981641000,55492403000
200000,786063,409097259000,97123485000
100000,2876421,685428953000,151595417000
75000,5935808,946536089000,194267119000
50000,15857148,1541019474000,275517432000
40000,24447421,1924708549000,319551672000
30000,36547789,2344940477000,365149268000
25000,44162913,2554132031000,385876104000
20000,53495214,2763093732000,404069272000
19000,55640179,2804927644000,407574038000
18000,57952773,2847689932000,410918376000
17000,60319762,2889095997000,414039506000
16000,62741347,2929069933000,416804807000
15000,65233505,2967679185000,419364714000
14000,67843826,3005487645000,421644702000
13000,70624212,3043007595000,423708039000
12000,73599453,3080201597000,425691660000
11000,76470297,3113230944000,427280748000
10000,79536449,3145413006000,428688580000
9000,82425284,3172803100000,429764620000
8000,85344147,3197617535000,430675316000
7000,88462858,3220992680000,431464636000
6000,91434053,3240242522000,431928518000
5000,94543226,3257269580000,432273427000
4000,97637326,3271135715000,432494532000
3000,100939082,3282651009000,432635361000
2000,104343454,3291152580000,432727073000
1000,108269727,3297015887000,432811152000
1,111312721,3298857991000,432837747000
-Inf,112135673,3256358156000,432939998000


==> anc/Matlab bundle/data/irs1990.csv <==
r,returns,income,tax
1000000,60677,154676000000,37341734000
500000,190930,241818000000,58283953000
200000,834957,429823000000,101722000000
100000,3164519,735390000000,159545000000
75000,6440660,1014920000000,203921000000
50000,17384762,1672130000000,291162000000
40000,26221829,2066860000000,336014000000
30000,38504615,2493240000000,381317000000
25000,46342841,2708460000000,401875000000
20000,55915157,2922770000000,420277000000
19000,58115670,2965660000000,423733000000
18000,60421182,3008310000000,426946000000
17000,62771946,3049470000000,429800000000
16000,65076246,3087480000000,432363000000
15000,67458386,3124410000000,434641000000
14000,70090634,3162610000000,436791000000
13000,72840757,3199710000000,438770000000
12000,75616168,3234450000000,440473000000
11000,78413408,3266640000000,441940000000
10000,81381135,3297790000000,443182000000
9000,84304217,3325540000000,444243000000
8000,87295838,3351010000000,445087000000
7000,90329754,3373720000000,445753000000
6000,93374486,3393470000000,446222000000
5000,96333990,3409740000000,446611000000
4000,99473432,3423860000000,446754000000
3000,102660835,3434920000000,446860000000
2000,106266627,3443880000000,446955000000
1000,110029416,3449620000000,447039000000
1,112812262,3451240000000,447061000000
-Inf,113717138,3406430000000,447127000000


==> anc/Matlab bundle/data/irs1991.csv <==
r,returns,income,tax
1000000,52019,127116380000,33301257000
500000,170369,206722875000,53791920000
200000,846407,402987097000,100053998000
100000,3444315,742084681000,162896882000
75000,7015944,1047099820000,209909132000
50000,18406149,1732743052000,297744975000
40000,27222962,2126291891000,341202546000
30000,39569715,2555389707000,386292756000
25000,47443334,2771475784000,406271501000
20000,57135312,2988679916000,424155237000
19000,59141446,3027758026000,427011165000
18000,61458388,3070592412000,429929881000
17000,63619419,3108383346000,432295082000
16000,66161918,3150316373000,434781590000
15000,68723909,3189996699000,436981695000
14000,71487939,3230124456000,439059453000
13000,74087841,3265235885000,440824840000
12000,76848425,3299709675000,442346199000
11000,79660834,3332032257000,443629149000
10000,82506333,3361877468000,444796742000
9000,85531828,3390613989000,445784674000
8000,88525913,3416090251000,446646336000
7000,91632051,3439362988000,447258987000
6000,94778814,3459812498000,447653215000
5000,97735205,3476054271000,447892838000
4000,100764097,3489730525000,448062652000
3000,103871218,3500574171000,448168271000
2000,107232003,3508941920000,448254618000
1000,110954743,3514457753000,448331017000
1,113804104,3516141520000,448348654000
-Inf,114730123,3464524369000,448429593000


==> anc/Matlab bundle/data/irs1992.csv <==
r,returns,income,tax
1000000,67243,176939720000,47489182000
500000,208403,272305461000,72269003000
200000,954747,490909641000,124322404000
100000,3765326,859281740000,191767653000
75000,7753528,1199912874000,243320589000
50000,19549876,1912183323000,331776082000
40000,28558522,2315286873000,375397864000
30000,40883512,2743765136000,419128486000
25000,48473666,2951991025000,437610491000
20000,58026976,3166085524000,454425274000
19000,60139556,3207308510000,457146815000
18000,62258956,3246498912000,459614711000
17000,64645708,3288281844000,462024318000
16000,67070347,3328246900000,464208727000
15000,69517147,3366169318000,466227808000
14000,71937551,3401256710000,467944695000
13000,74484850,3435646389000,469531729000
12000,77222192,3469875705000,470936303000
11000,80067597,3502590123000,472188009000
10000,82757215,3530846834000,473141682000
9000,85761166,3559400933000,474067964000
8000,88701260,3584413120000,474765544000
7000,91669841,3606641833000,475234115000
6000,94665644,3626098774000,475581198000
5000,97631974,3642477770000,475786375000
4000,100553803,3655608842000,475933478000
3000,103521660,3665993686000,476000441000
2000,106799030,3674099603000,476086242000
1000,110089752,3679006206000,476148336000
1,112652759,3680552018000,476162757000
-Inf,113604503,3629129550000,476238785000


==> anc/Matlab bundle/data/irs1993.csv <==
r,returns,income,tax
1000000,65485,170638763000,53245979000
500000,207288,264992356000,81591315000
200000,993326,493000740000,139871281000
100000,4101324,901040057000,215156519000
75000,8326202,1260890393000,269237053000
50000,20574649,2002376667000,360290060000
40000,29646787,2407743135000,403786019000
30000,42005128,2836986539000,447041598000
25000,49788902,3049834762000,465590459000
20000,59263502,3262163421000,482081427000
19000,61468175,3305149193000,484897920000
18000,63581427,3344233252000,487203716000
17000,65774467,3382615425000,489298607000
16000,68115561,3421228236000,491225624000
15000,70634351,3460284728000,493094117000
14000,73099945,3495978708000,494722014000
13000,75844438,3533009690000,496325922000
12000,78491391,3566048100000,497651925000
11000,81340793,3598867860000,498927172000
10000,84103495,3627854116000,499935920000
9000,87041794,3655757824000,500776926000
8000,89871052,3679796546000,501446981000
7000,93005659,3703311109000,501913896000
6000,95962742,3722493801000,502192318000
5000,98831233,3738286046000,502360299000
4000,101629650,3750894924000,502509197000
3000,104579345,3761186818000,502586740000
2000,107785943,3769151951000,502637284000
1000,111051363,3774010516000,502700638000
1,113681387,3775577606000,502719908000
-Inf,114601819,3723339880000,502787806000


==> anc/Matlab bundle/data/irs1994.csv <==
r,returns,income,tax
1000000,69935,181833213000,56637463000
500000,219218,282528657000,87013279000
200000,1109498,538721415000,152595684000
100000,4514230,985238515000,235260190000
75000,9298145,1394241906000,296804643000
50000,22424747,2188928497000,393653893000
40000,31448836,2592730609000,437268335000
30000,43462597,3010837688000,479128341000
25000,51583614,3233289350000,498519692000
20000,61246964,3449807810000,514609253000
19000,63385627,3491543369000,517277187000
18000,65488331,3530489377000,519571950000
17000,67703271,3569198599000,521576283000
16000,70073940,3608308821000,523572007000
15000,72657854,3648345719000,525598986000
14000,75230944,3685606360000,527222514000
13000,78043242,3723539222000,528833978000
12000,80724461,3757025528000,530141291000
11000,83444660,3788310465000,531261852000
10000,86122763,3816448084000,532152241000
9000,88941052,3843160605000,532930593000
8000,91837803,3867821348000,533542656000
7000,94781100,3889925209000,533949734000
6000,97590862,3908202292000,534186237000
5000,100357862,3923424228000,534389849000
4000,103360674,3936921935000,534541609000
3000,106211958,3946927587000,534598154000
2000,109391375,3954868597000,534661640000
1000,112600810,3959703902000,534740087000
1,114989920,3961146461000,534754486000
-Inf,115943131,3907517953000,534856339000


==> anc/Matlab bundle/data/irs1995.csv <==
r,returns,income,tax
1000000,86998,227582987000,71539681000
500000,265372,347930079000,107885585000
200000,1272508,640047596000,182485232000
100000,5347359,1172078076000,279724879000
75000,10721848,1630583726000,347439076000
50000,24400870,2458933003000,447715630000
40000,33499631,2865571600000,491350080000
30000,45879969,3296062842000,533752977000
25000,53727832,3511263086000,552274962000
20000,63697931,3734663305000,568424874000
19000,65844584,3776482669000,570975318000
18000,68096409,3818188695000,573293630000
17000,70246875,3855795812000,575324520000
16000,72599532,3894624701000,577252222000
15000,75083563,3933081628000,579114841000
14000,77718175,3971306337000,580805447000
13000,80427761,4007882395000,582324238000
12000,83140616,4041772879000,583765014000
11000,85983037,4074455893000,584943232000
10000,88645651,4102399071000,585839672000
9000,91355435,4128147072000,586540111000
8000,94281701,4153005395000,587156050000
7000,96948099,4173000592000,587504270000
6000,99784827,4191385222000,587758960000
5000,102628055,4207002436000,587939419000
4000,105386291,4219394600000,588078937000
3000,108488437,4230225872000,588162459000
2000,111732589,4238299840000,588253655000
1000,115014506,4243207405000,588320181000
1,117274186,4244607263000,588331066000
-Inf,118218327,4189353615000,588419030000


==> anc/Matlab bundle/data/irs1996.csv <==
r,returns,income,tax
1000000,110912,314402063000,96956057000
500000,324736,459209215000,140485902000
200000,1523407,806613286000,228172793000
100000,6135961,1410280305000,338010561000
75000,11937379,1908639424000,411331455000
50000,26260230,2780476720000,516240607000
40000,35798930,3207235036000,562509753000
30000,48348363,3643638666000,604889920000
25000,56410014,3864721122000,623700811000
20000,66135594,4082658957000,638764659000
19000,68229499,4123464625000,641073703000
18000,70500965,4165492739000,643543061000
17000,72826619,4206211749000,645620175000
16000,75271532,4246527094000,647663877000
15000,77745919,4284918725000,649423201000
14000,80421255,4323719916000,651043457000
13000,83062245,4359393069000,652481945000
12000,85579144,4390808950000,653607334000
11000,88264338,4421704517000,654685121000
10000,90967664,4450096805000,655623441000
9000,93702331,4476081844000,656380030000
8000,96369329,4498744829000,656902550000
7000,99171879,4519782513000,657268674000
6000,101978134,4537982454000,657506543000
5000,104569410,4552191804000,657694240000
4000,107486247,4565326370000,657851074000
3000,110619055,4576281523000,657962084000
2000,113807449,4584233554000,658042209000
1000,117090749,4589111982000,658114713000
1,119441768,4590527293000,658124165000
-Inf,120351208,4535974492000,658244750000


==> anc/Matlab bundle/data/irs1997.csv <==
r,returns,income,tax
1000000,144459,423507211000,121936110000
500000,406167,600176784000,173227006000
200000,1807900,1004490654000,272738652000
100000,7185799,1712301480000,399006220000
75000,13640720,2266273163000,479172847000
50000,28820961,3191228887000,589451712000
40000,38608818,3628863133000,636165415000
30000,51575561,4079115024000,679244390000
25000,59640483,4300548141000,697932963000
20000,69585229,4523393198000,712906531000
19000,71742289,4565413774000,715190435000
18000,73987351,4606917055000,717340340000
17000,76198489,4645623909000,719124816000
16000,78505432,4683691127000,720889917000
15000,80979033,4722044573000,722605978000
14000,83600978,4760055883000,724197456000
13000,86228751,4795476431000,725515584000
12000,88884682,4828608023000,726727805000
11000,91476895,4858400911000,727777998000
10000,94153159,4886519483000,728685433000
9000,96900987,4912617340000,729433288000
8000,99513767,4934787699000,729917159000
7000,102100276,4954207455000,730266659000
6000,104793126,4971707812000,730518980000
5000,107567405,4986955017000,730750301000
4000,110411607,4999730448000,730888884000
3000,113383233,5010103887000,731010940000
2000,116351138,5017465789000,731115424000
1000,119491448,5022195376000,731189969000
1,121503285,5023457042000,731210040000
-Inf,122421991,4969949986000,731321399000


==> anc/Matlab bundle/data/irs1998.csv <==
r,returns,income,tax
1000000,172005,533469193000,146766804000
500000,479024,741063674000,205249648000
200000,2085211,1204653318000,316794894000
100000,8351469,2027273843000,460515588000
75000,15572772,2645736874000,545724945000
50000,31459274,3615528998000,654646073000
40000,41432933,4062601774000,699460630000
30000,54567967,4518817849000,739808313000
25000,62760463,4743457277000,756801570000
20000,72860729,4970071771000,770672673000
19000,75131952,5014374165000,773085979000
18000,77415762,5056613786000,775246366000
17000,79770057,5097796548000,777216608000
16000,82105869,5136331878000,778917219000
15000,84585001,5174785193000,780651693000
14000,87193474,5212617959000,782113502000
13000,89800362,5247802909000,783389382000
12000,92303931,5279112550000,784485538000
11000,94885856,5308827408000,785427008000
10000,97486536,5336143984000,786240141000
9000,100198649,5361868951000,786878198000
8000,102761231,5383605700000,787308545000
7000,105308220,5402695141000,787632540000
6000,107932098,5419749770000,787895125000
5000,110557815,5434216744000,788105601000
4000,113290789,5446481270000,788230481000
3000,116172985,5456590383000,788316136000
2000,119041170,5463761490000,788390902000
1000,121926116,5468088686000,788448106000
1,123775831,5469211170000,788451908000
-Inf,124770662,5415972847000,788541979000


==> anc/Matlab bundle/data/irs1999.csv <==
r,returns,income,tax
1000000,205124,653184370000,182292689000
500000,553381,888885255000,249257458000
200000,2429942,1431332992000,379531398000
100000,9534654,2366099653000,541756389000
75000,17346280,3037317189000,633575488000
50000,34101840,4061024403000,746779737000
40000,43972039,4502530693000,790243433000
30000,57260418,4964372343000,829939304000
25000,65653186,5194211308000,846883861000
20000,75620397,5417907209000,860331070000
19000,77771408,5459821963000,862419164000
18000,80007916,5501195236000,864423215000
17000,82380722,5542689827000,866325588000
16000,84814575,5582847606000,868080719000
15000,87403571,5623014542000,869775706000
14000,89844198,5658424153000,871110580000
13000,92310591,5691747468000,872335094000
12000,94796607,5722830369000,873407991000
11000,97267658,5751235208000,874293040000
10000,99679288,5776538429000,875072021000
9000,102336502,5801755905000,875712058000
8000,104899451,5823548426000,876153007000
7000,107438566,5842554422000,876462443000
6000,110088867,5859767099000,876735616000
5000,112659002,5873898835000,876938867000
4000,115418179,5886308251000,877055637000
3000,118272888,5896300583000,877152806000
2000,121285314,5903808232000,877230603000
1000,124194815,5908224268000,877285261000
1,126008974,5909328556000,877292222000
-Inf,127075145,5855467909000,877401489000


==> anc/Matlab bundle/data/irs2000.csv <==
r,returns,income,tax
10000000,11215,300128133000,76090875000
5000000,28825,420705508000,110423401000
2000000,95593,620098986000,168649984000
1500000,140174,696809821000,191171126000
1000000,239684,817414048000,226320419000
500000,635814,1086434935000,302341983000
200000,2771577,1700190573000,448796311000
100000,10855024,2766532320000,632831220000
75000,19452352,3504035932000,732634434000
50000,36528511,4548690987000,848380430000
40000,46940601,5014294436000,894119818000
30000,60488328,5485187384000,934349061000
25000,68857087,5714563125000,950750465000
20000,78850201,5938952391000,963881880000
19000,81093948,5982662167000,966062935000
18000,83432490,6025923983000,968084090000
17000,85726917,6066060810000,969927593000
16000,88075003,6104785488000,971612739000
15000,90511736,6142554107000,973117764000
14000,92919898,6177469459000,974521275000
13000,95321398,6209910609000,975681602000
12000,97688355,6239525078000,976693043000
11000,100180707,6268183211000,977583249000
10000,102622800,6293797571000,978290370000
9000,105269565,6318976786000,978892582000
8000,107658400,6339271198000,979311657000
7000,110241600,6358625842000,979667178000
6000,112837668,6375533388000,979952124000
5000,115424402,6389773231000,980182230000
4000,118142482,6401995846000,980295716000
3000,121023391,6412058005000,980391076000
2000,123803370,6418985011000,980469235000
1000,126407985,6422905695000,980518076000
1,128227143,6423976613000,980521359000
-Inf,129373500,6365376648000,980645201000


==> anc/Matlab bundle/data/irs2001.csv <==
r,returns,income,tax
10000000,6836,174988989000,45332386000
5000000,19103,258508489000,69540174000
2000000,71260,413476372000,115382055000
1500000,107751,476110467000,133859739000
1000000,193230,579302940000,164119625000
500000,548848,820166890000,231900820000
200000,2567220,1398759517000,366491428000
100000,11036419,2513078134000,551755235000
75000,19940312,3277193173000,650501992000
50000,37500090,4351669208000,764553706000
40000,48112707,4827029595000,809018654000
30000,61956347,5307570993000,847479649000
25000,70519382,5542726799000,863031156000
20000,80490754,5766276406000,874663447000
19000,82623355,5807874465000,876590461000
18000,84894860,5849876283000,878358251000
17000,87311949,5892178227000,880022002000
16000,89556295,5929211963000,881372332000
15000,91967717,5966571361000,882721819000
14000,94377352,6001484677000,883857015000
13000,96724755,6033182777000,884778945000
12000,99101174,6062912609000,885557938000
11000,101391667,6089231696000,886179629000
10000,103870905,6115221682000,886662480000
9000,106294686,6138246279000,887025572000
8000,108747275,6159103921000,887277554000
7000,111270130,6177984588000,887471078000
6000,113762059,6194207654000,887624337000
5000,116225007,6207737173000,887722755000
4000,118912084,6219807297000,887774532000
3000,121608163,6229207012000,887805938000
2000,124337335,6236007000000,887846138000
1000,126979073,6239980327000,887880540000
1,128817051,6241035548000,887881816000
-Inf,130255237,6170603942000,887973968000


==> anc/Matlab bundle/data/irs2002.csv <==
r,returns,income,tax
10000000,5309,129421399000,33738065000
5000000,15335,197672695000,53782435000
2000000,59540,327977812000,92474726000
1500000,90856,381759936000,108365536000
1000000,168977,475832546000,135844933000
500000,505661,702876793000,199215713000
200000,2414128,1251691545000,323980309000
100000,10836731,2361380611000,499121057000
75000,20084570,3155869683000,592776202000
50000,37481486,4222486477000,694596533000
40000,48031943,4695308434000,732710550000
30000,62012046,5181004673000,765365260000
25000,70586621,5415956536000,777694546000
20000,80610039,5640342943000,786768332000
19000,82759403,5682238482000,788287344000
18000,85059755,5724764557000,789672537000
17000,87268029,5763394931000,790920752000
16000,89515259,5800455988000,792057996000
15000,91900185,5837409675000,793005777000
14000,94293950,5872122857000,793814734000
13000,96708531,5904699207000,794476206000
12000,99067648,5934170141000,795060191000
11000,101456704,5961673398000,795567135000
10000,104042367,5988837431000,795946481000
9000,106518503,6012375740000,796209935000
8000,108984917,6033348410000,796408466000
7000,111495785,6052158913000,796562556000
6000,114007331,6068484689000,796699450000
5000,116515112,6082250947000,796777844000
4000,119103748,6093916824000,796801285000
3000,121678888,6102914983000,796821326000
2000,124205671,6109227666000,796845754000
1000,126511876,6112750093000,796860989000
1,128323986,6113778282000,796861888000
-Inf,130076443,6033585532000,796986268000


==> anc/Matlab bundle/data/irs2003.csv <==
r,returns,income,tax
10000000,6126,159126113000,35416509000
5000000,17294,235437550000,54730145000
2000000,65572,377657240000,91635571000
1500000,99588,436155142000,106951577000
1000000,181283,535030602000,132503042000
500000,537423,776241933000,192683685000
200000,2536439,1352551228000,313395237000
100000,11415082,2522731084000,476737644000
75000,20957680,3343615161000,560990760000
50000,38330173,4409364988000,655246953000
40000,48782617,4876883967000,689882166000
30000,62739874,5361658594000,719619984000
25000,71281627,5596247559000,730656024000
20000,81112778,5816751321000,738930110000
15000,92406745,6013929618000,744334844000
10000,104408749,6163369918000,747085503000
5000,116912158,6256547624000,747865952000
1,128609786,6287586380000,747938910000
-Inf,130423626,6207108793000,748017488000


==> anc/Matlab bundle/data/irs2004.csv <==
r,returns,income,tax
10000000,9677,256932933000,54202568000
5000000,25512,365124928000,79958840000
2000000,91060,559595728000,127920944000
1500000,136163,637350486000,147356569000
1000000,240127,762903235000,178428993000
500000,673272,1056273099000,249768299000
200000,3021435,1733067699000,388995462000
100000,12757004,3021387310000,564200995000
75000,22876519,3893785483000,649758197000
50000,40923646,5003401638000,742713546000
40000,51495054,5476782481000,776629067000
30000,65410506,5959542782000,804842108000
25000,73922619,6193083203000,815517429000
20000,83627811,6410927761000,823412289000
15000,94909102,6608009239000,828630588000
10000,106565295,6753151612000,831122089000
5000,118700712,6844027022000,831835194000
1,130371156,6875123345000,831890269000
-Inf,132226042,6788805130000,831976333000


==> anc/Matlab bundle/data/irs2005.csv <==
r,returns,income,tax
10000000,13776,376274843000,78268719000
5000000,35207,523121463000,112797730000
2000000,119277,773733302000,173669366000
1500000,175892,871245732000,197610986000
1000000,303817,1026045265000,235663566000
500000,828323,1381266061000,320363625000
200000,3566125,2170148423000,479759018000
100000,14376492,3600728999000,669227376000
75000,24826481,4501208216000,755213862000
50000,43177518,5628874559000,848037908000
40000,53796024,6104393176000,880915127000
30000,67736429,6588369477000,908199765000
25000,76474536,6828324209000,918906963000
20000,86258703,7047671865000,926570283000
15000,97385302,7241973987000,931537401000
10000,109020986,7387193749000,933955915000
5000,121135222,7477761968000,934629604000
1,132611637,7507958686000,934702399000
-Inf,134372678,7422495664000,934835769000


==> anc/Matlab bundle/data/irs2006.csv <==
r,returns,income,tax
10000000,15956,452475087000,91013554000
5000000,40931,623882790000,130570075000
2000000,139655,919012287000,202217170000
1500000,203661,1029224076000,228938464000
1000000,354093,1211267653000,273063689000
500000,943398,1610876638000,367277640000
200000,4064884,2506027661000,544318726000
100000,16153306,4112350377000,753699827000
75000,27293714,5073191695000,843719198000
50000,46148630,6231578042000,938162593000
40000,56835823,6710373742000,970672100000
30000,70987647,7202531880000,997965190000
25000,79737408,7442784007000,1008361756000
20000,89649669,7665646631000,1015863447000
15000,100587363,7856684725000,1020622725000
10000,112299044,8003042435000,1022995855000
5000,124085791,8091035081000,1023650244000
1,135719160,8122039556000,1023738929000
-Inf,138394754,8030842945000,1023920139000


==> anc/Matlab bundle/data/irs2007.csv <==
r,returns,income,tax
10000000,18394,561612712000,110843388000
5000000,46484,753940372000,154773106000
2000000,155126,1078533354000,232327718000
1500000,225859,1200301318000,261678984000
1000000,392222,1401087152000,310033303000
500000,1043270,1842526599000,413196384000
200000,4535623,2847185288000,609665558000
100000,17993499,4640225550000,838420183000
75000,29737632,5654903465000,932254191000
50000,49188376,6850671790000,1029136587000
40000,60339174,7350135900000,1062651142000
30000,75079980,7863056208000,1090504359000
25000,84085318,8110260207000,1100748518000
20000,94049011,8333939702000,1108103460000
15000,105110914,8527137983000,1112691086000
10000,117025478,8676045591000,1114928143000
5000,129140219,8766699169000,1115562513000
1,141070971,8798500333000,1115661333000
-Inf,142978806,8687718769000,1115760374000


==> anc/Matlab bundle/data/irs2008.csv <==
r,returns,income,tax
10000000,13480,399968770000,83558216000
5000000,34871,546312247000,118363814000
2000000,121200,803796640000,181754332000
1500000,180660,906194198000,207139450000
1000000,321295,1076046308000,249019686000
500000,898912,1468581383000,342919049000
200000,4375660,2462007963000,536618217000
100000,18227000,4307111219000,768888636000
75000,29956486,5320788630000,860790178000
50000,49152946,6500802634000,953442570000
40000,60240069,6997693162000,984844229000
30000,74794350,7503799874000,1010396066000
25000,83537931,7743716269000,1019504421000
20000,93404178,7965356223000,1025835663000
15000,104480180,8158835249000,1029354208000
10000,116182236,8305211885000,1030913824000
5000,128321874,8396061245000,1031434929000
1,139960581,8426625369000,1031511645000
-Inf,142450569,8262860170000,1031580923000


==> anc/Matlab bundle/data/irs2009.csv <==
r,returns,income,tax
10000000,8274,240133885000,53790324000
5000000,22596,337627052000,78407328000
2000000,84514,520613443000,125350958000
1500000,128787,596761643000,144744193000
1000000,236883,726910879000,177500064000
500000,729451,1058948357000,257958249000
200000,3924490,1964295759000,434280397000
100000,17446537,3765742656000,646570986000
75000,28910262,4756080569000,727063608000
50000,47605155,5905149386000,805025681000
40000,58401567,6388238185000,830429985000
30000,72773214,6888117957000,850581868000
25000,81435606,7126112187000,857409432000
20000,91469493,7351279924000,862078842000
15000,102869721,7550297484000,864595115000
10000,115314233,7705763290000,865443190000
5000,127534568,7798170567000,865823041000
1,137982203,7825389175000,865863319000
-Inf,140494127,7626430723000,865948695000


==> anc/Matlab bundle/data/irs2010.csv <==
r,returns,income,tax
10000000,11264,345715738000,71433950000
5000000,28792,465887642000,100558430000
2000000,101869,683611145000,154795132000
1500000,153419,772168725000,177055050000
1000000,280360,925457885000,215155392000
500000,824584,1293811468000,303745303000
200000,4296307,2279242228000,496571091000
100000,18293958,4148880904000,720993807000
75000,30099340,5169062747000,807087316000
50000,48826510,6320204304000,888019447000
40000,59818532,6812289732000,914657641000
30000,74431828,7320302480000,935773101000
25000,83381903,7565611587000,942796881000
20000,93567185,7794154907000,947552942000
15000,105289912,7998721097000,950056911000
10000,118096413,8158837044000,950985572000
5000,130374116,8252057253000,951381157000
1,140337881,8277946520000,951423488000
-Inf,142892051,8089142092000,951673976000


==> anc/Matlab bundle/data/irs2011.csv <==
r,returns,income,tax
10000000,11445,321636083000,65644002000
5000000,30634,452399646000,97144064000
2000000,109998,688475258000,155919181000
1500000,165984,784758781000,180023917000
1000000,300891,947854413000,220482827000
500000,898415,1351439851000,318093595000
200000,4700056,2432371643000,530496852000
100000,19455822,4409777850000,779464471000
75000,31382223,5441389037000,875483467000
50000,50331501,6607200646000,968806468000
40000,61315474,7098914777000,999362219000
30000,75835553,7603983800000,1024093566000
25000,84823166,7850451120000,1033010540000
20000,95033872,8079632572000,1039328167000
15000,106913930,8286602713000,1043206454000
10000,119839761,8448050268000,1044916259000
5000,132226477,8542321099000,1045341879000
1,142919316,8569840708000,1045387565000
-Inf,145370240,8374142977000,1045510793000


==> anc/Matlab bundle/data/irs2012.csv <==
r,returns,income,tax
10000000,17685,546666931000,108137460000
5000000,44852,732480398000,151398551000
2000000,151563,1050353354000,228440759000
1500000,223437,1174027192000,258755832000
1000000,392851,1378839465000,308960706000
500000,1097880,1856341774000,423132671000
200000,5251992,3043093030000,654728717000
100000,20898640,5143096337000,920119814000
75000,33002532,6189502441000,1018100390000
50000,51987902,7358110806000,1112211104000
40000,62861575,7844873301000,1142633401000
30000,77312726,8347524276000,1166950091000
25000,86047206,8587167978000,1175650142000
20000,96215837,8815111506000,1181917314000
15000,107831415,9017621627000,1185737278000
10000,120463606,9175590676000,1187421936000
5000,132421741,9266512474000,1187819979000
1,142799924,9293663233000,1187852847000
-Inf,144928472,9100131381000,1188027223000


==> anc/Matlab bundle/data/irs2013.csv <==
r,returns,income,tax
10000000,12839,375495375000,98185129000
5000000,34251,521195926000,140872767000
2000000,125379,791378660000,220502511000
1500000,189615,901804988000,252676252000
1000000,345883,1089881323000,305785095000
500000,1070134,1576578446000,431571069000
200000,5558245,2854067383000,682217278000
100000,21983691,5063491560000,960721084000
75000,34557798,6152540501000,1063376371000
50000,53787107,7336447840000,1158953812000
40000,65066501,7841439293000,1190148828000
30000,79540108,8345068748000,1214333346000
25000,88349622,8586989531000,1222984134000
20000,98474908,8814239515000,1229243739000
15000,110096442,9016919979000,1232947675000
10000,122599788,9173133320000,1234461651000
5000,134630175,9264693126000,1234825479000
1,145238287,9292259566000,1234862902000
-Inf,147351299,9093628703000,1235040347000


==> anc/Matlab bundle/data/irs2014.csv <==
r,returns,income,tax
10000000,16733,505681010000,131935947000
5000000,43312,687624513000,184872786000
2000000,152787,1014136392000,281008485000
1500000,229852,1146599445000,319352712000
1000000,410298,1364026184000,380726347000
500000,1245279,1926649000000,525743864000
200000,6223813,3346425711000,802230548000
100000,23725064,5708181972000,1099342426000
75000,36550833,6819808142000,1204940263000
50000,55945480,8011764803000,1300748208000
40000,67418195,8525724527000,1332611869000
30000,82017869,9033210566000,1357171652000
25000,90836746,9274980150000,1366025611000
20000,100898496,9501022727000,1372209528000
15000,112229946,9698797166000,1375828686000
10000,124519740,9852627988000,1377228212000
5000,136309931,9942347109000,1377583702000
1,146572440,9968726206000,1377621865000
-Inf,148606578,9771035412000,1377797136000


==> anc/Matlab bundle/data/irs2015.csv <==
r,returns,income,tax
10000000,18061,538771167000,139611281000
5000000,46741,734432519000,195945684000
2000000,163459,1081296955000,297434226000
1500000,243430,1218983307000,337105843000
1000000,439335,1455482912000,403429433000
500000,1323670,2053159557000,557818196000
200000,6751846,3599675040000,857650398000
100000,25284439,6106172868000,1174000036000
75000,38106230,7217347711000,1279901495000
50000,58086347,8445646798000,1379693290000
40000,69711765,8966492780000,1412223498000
30000,84625645,9486018593000,1437391174000
25000,93458520,9728591368000,1446143763000
20000,103439970,9952822222000,1452334892000
15000,114668417,10148679910000,1455858742000
10000,126887897,10301432377000,1457240025000
5000,138286492,10387844363000,1457608041000
1,148421196,10414085161000,1457648982000
-Inf,150493263,10210310102000,1457891441000


==> anc/Matlab bundle/data/irs2016.csv <==
r,returns,income,tax
10000000,16087,482067421000,121355752000
5000000,42714,663737817000,173305945000
2000000,153810,993648681000,269261477000
1500000,231593,1127281264000,307892173000
1000000,424442,1359840939000,373062587000
500000,1317820,1959464680000,527720780000
200000,6900372,3547814048000,835969823000
100000,25758613,6100294858000,1157534262000
75000,38733404,7226012777000,1265846132000
50000,58957833,8467769833000,1367390104000
40000,70622572,8990034542000,1399875978000
30000,85710847,9515174779000,1425557847000
25000,94599158,9759114588000,1434542634000
20000,104446252,9980122210000,1440665580000
15000,115356361,10170284943000,1444145073000
10000,127191701,10318126016000,1445540203000
5000,138190824,10401631737000,1445889279000
1,148179516,10427444334000,1445917741000
-Inf,150272157,10225938479000,1446047984000


==> anc/Matlab bundle/data/irs2017.csv <==
r,returns,income,tax
10000000,20223,632163016000,161613368000
5000000,51851,848326553000,222888016000
2000000,181719,1234370249000,333618194000
1500000,272246,1390183604000,377786531000
1000000,494857,1658924512000,452056933000
500000,1505060,2338866097000,625034391000
200000,7720106,4109681667000,964997278000
100000,27671556,6817522625000,1305990001000
75000,41179909,7987877083000,1418956410000
50000,62138355,9274725156000,1524609236000
40000,74053954,9808062916000,1558199635000
30000,89262963,10337692875000,1584366241000
25000,98087511,10580143772000,1593471544000
20000,108071340,10804361898000,1599785800000
15000,118736610,10990459691000,1603291321000
10000,130331247,11135460860000,1604682978000
5000,141120810,11216908521000,1605051042000
1,150872916,11242138620000,1605082998000
-Inf,152903231,11009900155000,1605281768000


==> anc/Matlab bundle/data/irs2018.csv <==
r,returns,income,tax
10000000,22112,659005622000,163198922000
5000000,56900,897313927000,228248368000
2000000,198911,1318970160000,344058791000
1500000,297494,1488669950000,389774722000
1000000,539207,1780074034000,465396056000
500000,1647637,2526852338000,638610931000
200000,8553307,4498157982000,966416611000
100000,29699844,7376360851000,1286953230000
75000,43385253,8561972518000,1384125337000
50000,64845929,9883677132000,1473779439000
40000,76863241,10422036788000,1501492008000
30000,92373821,10962562924000,1523264506000
25000,101358233,11209064879000,1530611122000
20000,110968861,11425304789000,1535712074000
15000,121156000,11603211102000,1538158634000
10000,132610284,11746265147000,1538550362000
5000,142624393,11821573377000,1538592564000
1,151812043,11845415826000,1538610817000
-Inf,153774296,11643439106000,1538749447000


==> anc/Matlab bundle/data/params.csv <==
Row,median_r,mean_r,T,expcoeff,alpha,paretocoeff,rstar,r0,alphai,fp,fr,fr_expected,ft,gini,taxgini,fL,bot50inc,bot50tax,top1inc,top1tax
1983,15045.5008749415,20660.7062930495,20593.0594521311,1.03956170196647,1.81162710074831,8259861.30008638,103672.700515504,53474.728547196,1.98819190272238,0.00676798174701926,0.076949940304482,0.0758037507697672,0.179746020792124,0.476341446567688,0.666471210259386,0,0.174812821904187,0.0711345749771293,0.0931258473713658,0.207555986183065
1984,15998.278894617,22077.7935490425,21846.7208849389,1.04094261597254,1.74596724677695,4312380.85438482,109854.288318861,56532.2074701688,1.95152924355927,0.00681735177647771,0.0810397583245769,0.0793950422738782,0.19125830940744,0.479384400766373,0.670799255636745,0,0.174360513925244,0.0727360217545278,0.0965477352885862,0.217890811792238
1985,16681.5353037656,23294.18681852,22950.0146027208,1.03940235182735,1.7654171883229,6713796.74385252,110700.7953714,59031.7321057838,1.91915375257042,0.00835483293414625,0.0925992151572134,0.0915777770150381,0.210298450030903,0.483753426296544,0.675890906358694,0,0.172629165925513,0.0710383000285082,0.100295900429429,0.223225133198244
1986,17308.6086103681,24725.0698745332,24016.8038514118,1.0330572672488,1.53653831117099,498123.70919122,116072.946777716,58671.8504591645,1.81071324662261,0.00822591050973239,0.104312332535854,0.110591084834451,0.243029969649307,0.496565358603001,0.696485840592648,0,0.166613146894897,0.0645516945515327,0.113158779070213,0.258320036754253
1987,17772.7652076187,26505.9039697711,24895.8556151544,1.02375119686363,1.70275975323547,5359599.3298419,104930.188505996,68502.6065485202,1.71011891760598,0.0151267318285376,0.147228070705912,0.145093993909974,0.2879288153224,0.516207504493379,0.704373531776055,0,0.156327536114845,0.0606660579697971,0.123419625065876,0.249224051623615
1988,18376.5594137144,28695.4535840746,25985.0588178379,1.02065734580524,1.52818960882313,837861.941057317,105398.560623085,66431.3702493817,1.60143109658338,0.0176737496449563,0.1869302873211,0.187818200006101,0.330952361032921,0.536501202113344,0.716449618717276,0.0933854705111328,0.149253716391825,0.0572147980615604,0.151700539402764,0.276368537722406
1989,18992.7338360717,29635.9478176802,26905.5761629639,1.02103667952224,1.62522790973308,2892484.81205113,106426.072256856,74346.1353466045,1.59854255487252,0.0195511504662828,0.185252829563215,0.182506125972976,0.31885979221567,0.533647651577171,0.707843761708289,0.0851250377952939,0.14963454512071,0.0583102450636445,0.141936834983575,0.252861430649906
1990,19771.8984785378,30592.7736827048,28035.9952444387,1.01958394447963,1.62804475356348,3175056.25012936,111134.383309825,74675.3247315658,1.62370468510153,0.0193590631879423,0.182760231300383,0.182301261713058,0.315566983223011,0.531853450302129,0.706436618946338,0.0826636398084089,0.150249125356813,0.0580874899468931,0.140075365114624,0.25180197706611
1991,20114.9577929395,30896.4386732486,28429.6232275777,1.0207335802856,1.73400039723879,11522718.0115128,111035.280210756,82597.7428348177,1.62798302490898,0.0205458242042768,0.177623318486291,0.174433154895528,0.318430861859706,0.527703835927982,0.709017222344547,0.072837794616965,0.151375575230474,0.05477765003466,0.129836908647422,0.247153434993063
1992,20825.7821058915,32671.6544776325,29456.7501939539,1.02273767867756,1.64913970392124,4665121.28974938,113963.261836001,83610.0399980263,1.57806036889221,0.0213575394551712,0.193601293375556,0.18926235313985,0.350483513973489,0.534905841117004,0.723573674996061,0.0874236211820634,0.14939749581261,0.0510111217427545,0.142219500242967,0.274800168545673
1993,21175.5310028853,33211.9241824521,29797.2132677727,1.02431162826242,1.66240021482,5430674.29944916,116482.305552544,91092.0092524084,1.54109896004057,0.0205448092982194,0.186946920859191,0.180835277270733,0.361749186769488,0.534136021343396,0.732606393904212,0.084339436620275,0.149423456961414,0.0483495520765495,0.137827288379345,0.289489497470212
1994,21840.5477324015,34447.7712568197,30600.6654709625,1.02666822056682,1.64827970350622,4717512.16147119,120794.246004695,98994.5350867086,1.48983625364092,0.0198188908897493,0.184521617912493,0.17669853606426,0.357284103857757,0.535242730869707,0.734404704201812,0.0857985861042813,0.149136296505218,0.0481049158476905,0.137971667885224,0.288394311082597
1995,22419.5051881657,36193.8752915326,31658.3262108316,1.02437110980944,1.60896201643146,3342557.9095709,121564.018231024,105396.102383782,1.41238123272075,0.0220201746159385,0.202005383029674,0.195409784957833,0.383567300912234,0.543617168789625,0.742757493174124,0.0996640631451026,0.145611975338296,0.0464793393003365,0.146117587721437,0.302993091974557
1996,23200.8721731741,38433.1827120978,32927.470307584,1.02097974620086,1.54985186490377,1848985.48923024,124082.919833039,104574.007409697,1.39610572578302,0.0235740637415251,0.223365334146952,0.214528301947334,0.412649592652223,0.555313029757416,0.754316869968464,0.121268475628323,0.14091259768383,0.0434570997476777,0.160780944696062,0.323631951703389
1997,24387.8658023088,41344.2076236869,34665.3431134275,1.02303313504501,1.49141294057572,1055927.80944282,127947.023592262,107648.57625737,1.35733801436808,0.025523681605178,0.244528097201274,0.239723246812754,0.432785819171344,0.563559840377177,0.759083795484957,0.138662762970505,0.138497789029984,0.0427756773830311,0.17410004721059,0.333084051488213
1998,25487.3142239186,44186.4225496495,36305.2892037271,1.02590097961761,1.47764743636999,1020445.55680017,130543.320181065,115193.674340676,1.30603483251296,0.0281519245072972,0.264867955899061,0.257298512539799,0.461160621851279,0.570037584700595,0.76864253942507,0.151827080090004,0.136689728543628,0.0420371968095604,0.184819500452632,0.34649887005962
1999,26488.4394409374,46896.0929401742,37821.9834908676,1.0220895733359,1.43177681026798,634272.471968661,135371.329028519,119048.121379323,1.27744515945573,0.0285151029017831,0.27758151151604,0.272948671266424,0.478359567448294,0.579937328757816,0.778108838632588,0.170023619221666,0.132445982152777,0.0399703163293297,0.194930776441676,0.360018410378503
2000,27734.9644495482,50098.414912044,39680.1503741252,1.02192797016195,1.33951478105515,207806.588943762,147652.00769586,127601.185058055,1.2092814217845,0.0247392647692412,0.276517654138904,0.287667622405084,0.472730696343519,0.588160345214734,0.783716272482789,0.186331069796591,0.129767344076463,0.0390686346605965,0.207727844083711,0.372179700263876
2001,28489.7032963566,48448.8311100989,40330.0181831162,1.02469975861292,1.45735766317076,846047.362754358,151725.313518578,126310.126186696,1.32493995399707,0.0238089384841014,0.239293467129487,0.237588251604355,0.4327231099745,0.565472338362151,0.770714662091795,0.141175261010036,0.137975879447094,0.0397844673959071,0.17541759360516,0.337419407738365
2002,28676.5817778708,47643.3009336228,40346.3080826785,1.02889245568517,1.51235601664125,1588714.85520634,153849.188227707,127288.54479874,1.37035351607129,0.022714925046054,0.220305820696566,0.216514442662245,0.428006843266542,0.554503398660798,0.779329208326107,0.121095868515115,0.142172827441785,0.0350161356615506,0.16137989719594,0.335942328305861
2003,29029.8844621157,48888.8643357201,40650.5494776536,1.02458719798807,1.48434810924378,1162698.51055709,153983.524763275,126922.664173557,1.35209322921298,0.0231979448455883,0.22871531608549,0.223919530125815,0.437400609053155,0.560109156066579,0.780133973804788,0.13201489080976,0.139840203125252,0.0346767230310048,0.167707571244308,0.340280338968814
2004,30142.2285907486,52735.0033238947,42436.2038335006,1.02199665770637,1.40954596165015,539107.885503717,156191.509279179,131650.477178381,1.28085801115649,0.0257618376848346,0.26153256668055,0.26261037335803,0.479892131498597,0.575768554758384,0.793171732549298,0.16227204240634,0.134168234696547,0.0329276344463951,0.189445206435732,0.364985568852151
2005,30903.109000988,56616.1375867791,43657.0898721237,1.0216872981591,1.35945669201604,336560.958952978,154407.583875976,132387.769534525,1.23213229812227,0.0297367463487885,0.298714204399712,0.306718972940392,0.525186163789505,0.592163516945382,0.806200827318422,0.194839405906024,0.128352781949143,0.0306972256287422,0.210943341157411,0.389357924866888
2006,31984.9515697954,59844.457893786,45308.8531208784,1.01977442239432,1.35566309519771,360679.512135878,155348.394060604,132832.758275079,1.23223239911123,0.0330718486898188,0.318578666188694,0.327230874501458,0.543697685042942,0.599631420899949,0.80925454460668,0.209234668426657,0.12527796487955,0.0299292505620562,0.219506592418798,0.39425413908225
2007,32808.5134517478,62369.318582205,46545.9743091359,1.01801909698219,1.3408981033993,313617.558742245,159415.839705089,138250.182356692,1.21234867414667,0.0331387244122705,0.326689604141736,0.333171198262878,0.550079778281294,0.606089337510564,0.812491073942231,0.22196189316159,0.122698364945066,0.0288809479198938,0.227050189753628,0.399461869488451
2008,33036.74175126,60207.1333856495,46834.8205874891,1.01771746886282,1.39456693979628,544589.153899864,168133.186528847,146111.423147392,1.24926747211632,0.0280895935965174,0.281647836756135,0.277248766018548,0.50686023941374,0.589610655867722,0.807759687361192,0.188433382567544,0.127670621483663,0.0272211336073967,0.198876409561935,0.374690286900178
2009,32392.8088829909,56713.0325858038,45519.0791710142,1.02475735362455,1.48397450971207,1419474.0837429,169719.466516307,146351.244783022,1.31885133888017,0.0246228882849154,0.237529683088744,0.22593927691057,0.482914096567573,0.569066675294563,0.81451757128099,0.148588064390552,0.135004880789483,0.0224685183894903,0.168478074230771,0.361149488298618
2010,32648.8839326424,58985.8309175981,45744.0022118576,1.0283189377254,1.42482221569563,721942.551923071,168647.416256734,148066.314560486,1.25955106695546,0.0257623724199763,0.258749759475172,0.247042289066378,0.499264985499851,0.579252902804701,0.818871813293957,0.170235860650873,0.131961513000165,0.0215504059631828,0.184778312586271,0.371636985228113
2011,32734.1331189876,59962.7884309214,46128.3251167128,1.02397823034485,1.44484348650913,1012024.71242607,163226.830580133,142196.900232753,1.28427378663257,0.0297524821341008,0.273429951959204,0.263054962418254,0.49421695299332,0.583861590199445,0.803592389526906,0.17947420314991,0.128875585328116,0.0261471811202428,0.183291248435867,0.348815721532396
2012,33779.2439523338,65081.7099384451,47575.8359818317,1.02350541195455,1.36851893239662,458544.414411423,161856.523587137,143262.521206462,1.21761397847151,0.0340869462929985,0.319217128867501,0.314811330765622,0.541306847989106,0.603426731693802,0.815103438224971,0.219143058006911,0.122249312260088,0.0246446743620399,0.214907136279002,0.381207079123807
2013,34468.5635776513,63979.4076199756,49080.8026999844,1.01869220026057,1.4636884548498,1497656.05276133,166871.245754825,145962.196108426,1.30012842494342,0.0339995027760772,0.293797298481067,0.279921478746265,0.536873319845591,0.589626816927498,0.813566890195317,0.19143100293059,0.126111032998445,0.0246821728216343,0.187113391713682,0.377939250535699
2014,35683.6172750261,68012.2825682645,50652.5861787177,1.01963126872846,1.42553910938163,1043177.79298647,167700.787179624,148445.743329876,1.26429330730648,0.0372031075945601,0.320154547457443,0.307302876300257,0.564875291468639,0.600013627906861,0.819572496098425,0.213269699878863,0.122703516097835,0.0243846451944998,0.202855689979194,0.396599230601438
2015,36719.598419472,70165.7542296048,52021.506436507,1.02062743634369,1.41988239565278,1015451.6193625,172026.038491733,153236.440785095,1.25548190488633,0.0373879125130514,0.322135135894539,0.309973749310143,0.561775192442392,0.600909807596089,0.817509986376107,0.215717138999071,0.122590185230409,0.0249905399875271,0.203896149420494,0.393064510368362
2016,37470.3050491707,70370.3495292831,53008.4289376739,1.02214305811292,1.45626615754716,1626716.13987591,174933.509120553,155390.476885942,1.28522244772449,0.0376958244009295,0.314481327713964,0.299088039061216,0.548605808401945,0.594665314836629,0.809947221258364,0.202803525911369,0.125114158469479,0.0269498819178198,0.194774177478771,0.375639886849749
2017,38983.5575820467,74513.9612732082,55105.7934847725,1.02226218687423,1.42558347671189,1215902.21928638,179525.48890391,160875.76149612,1.25670516521174,0.0393281278097039,0.332616117418056,0.317394673263446,0.564141447761555,0.602294991092973,0.812538787886482,0.218132313963724,0.122773038083328,0.0273833590636047,0.208189296712789,0.389625646085163
2018,40712.0081348485,78026.8520989471,57453.013107537,1.0253668531908,1.42487742436085,1308165.80375419,185202.21212898,167093.720143375,1.25160463388368,0.0408237302266018,0.337786859767117,0.324959036888904,0.582674143216839,0.601804184975339,0.821666994803491,0.217219574662978,0.123376810624571,0.0252467578265772,0.208186364013253,0.407267144460875


==> anc/Matlab bundle/figures/colors.csv <==
0,0,0
0.411764706,0.411764706,0.411764706
0.545098039,0,0
0.862745098,0.078431373,0.235294118
0.941176471,0.501960784,0.501960784
1,0.3,0.06
0.62745098,0.321568627,0.176470588
1,0.549019608,0
0.854901961,0.647058824,0.125490196
0,0.392156863,0
0.235294118,0.701960784,0.443137255
0.250980392,0.878431373,0.815686275
0,0.501960784,0.501960784
0.274509804,0.509803922,0.705882353
0.117647059,0.564705882,1
0,0,0.803921569
0.576470588,0.439215686,0.858823529
0.580392157,0,0.82745098
1,0.411764706,0.705882353


==> anc/Matlab bundle/figures/fig1.m <==
%% data import
% get cdfs from 1983-2018
years = 1983:2018;
cdfs = containers.Map('KeyType','double','ValueType','any');
for year = years
    filename = sprintf('../data/irs%d.csv', year);
    cdfs(year) = importcdf(filename);
end
% get fit parameters for 1983-2018
params = readtable('../data/params.csv', 'ReadRowNames', true);

%% parameters to tweak
mainxlim = [0.01 1200];
mainylim = [0.003 4000];
insetXMax = 5.2;
cutoffYear = 1999; % last year in group 1
shiftfactor = 0.65;
legendFontSize = 9;
legendCol1X = 120;
legendCol2X = 450;
legendYMax = 2500; % with respect to leftAxes
linewidth = 1;
fontsize = 12;

%% axes settings
figure1 = figure('Position',[300 50 800 700]);
axesPos=[0.1 0.08 0.80 0.85];

% black axis spine on the left
leftAxes = axes(...
    'YMinorTick',   'on',...  
    'YTick',        10.^(-3:3),...
    'YTickLabel',   {'', '0.01%', '0.1%','1%','10%','100%','','',''},...   
    'YScale',       'log',...
    'XTick',        10.^(-2:2),...
    'XMinorTick',   'on',...
    'XTickLabel',   {'','0.1','1','10','100',''},...
    'Position',     axesPos,...
    'XScale',       'log',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
xlim(leftAxes, mainxlim);  
ylim(leftAxes, mainylim);
xlabel('Rescaled adjusted gross income,');
% put r/T separately so it can be in LaTeX
text(31.2,1.2e-3,'$$\frac{r}{T}$$', 'Interpreter', 'latex')
ylabel('Cumulative percent of returns');
hold(leftAxes, 'on')

% all labels in loglog plot are with respect to leftAxis
text(.1,30, '1983-1999');
text(.1,300, '2000-2018','Color','r');
text(.02,2000, 'Data Source: IRS Publication 1304','Color','k');

% red axis spine on the right, 2018 k$ on the top
convfactor = params.T(end)/1000;
rightAxes = axes(...
    'Color',        'none',...
    'YMinorTick',   'on',... 
    'YTickLabel',   {'', '0.001%','0.01%','0.1%','1%','10%','100%',''},...
    'YScale',       'log',...
    'YTick',        10.^(-4:2),...
    'XTickLabel',   {'1', '10', '100', '1,000', '10,000'},...
    'YColor',       'r',...    
    'YAxisLocation','right',...
    'XMinorTick',   'on',...
    'XScale',       'log',...
    'XAxisLocation','top',...
    'Position',     axesPos,...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize); %same position

xlabel('Adjusted gross income in the USA in 2018 (k$)');
xlim(rightAxes, mainxlim*convfactor);
ylim(rightAxes, mainylim/10);
%redo this myself later
hold(rightAxes, 'on')


% loglin inset axes in the bottom left
insetAxes = axes(...
    'YScale',       'log',...
    'YMinorTick',   'on',...
    'XMinorTick',   'on',...
    'YTick',        10.^(-1:3),...
    'XTick',        0:6,...
    'YTickLabel',   {'','1%','10%','100%','{\color{red}100%}',''},...
    'XTickLabel',   {'0','1','2','3','4','5','6'},...
    'Color',        'none',...
    'FontSize',     10,...
    'Position',     [0.17 0.13 0.35 0.45],...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
xlim(insetAxes,[0 insetXMax]);
ylim(insetAxes,[0.3 2000]);
hold(insetAxes, 'on')

text(1,2e0, sprintf('1983-%d', cutoffYear));
text(2.7,20e1, sprintf('%d-2018', cutoffYear+1),'Color','r');

%% exponential fit lines
% exponential fit lines in loglog
X = 0.02:0.01:5.5;
line(leftAxes, X, 100*exp(-X), 'Color', 'k', 'LineWidth', linewidth);
line(leftAxes, X, 1000*exp(-X), 'Color', 'k', 'LineWidth', linewidth);

% exponential fit lines in loglin inset
line(insetAxes, X, 100*exp(-X), 'Color', 'k', 'LineWidth', linewidth);
line(insetAxes, X, 1000*exp(-X), 'Color', 'k', 'LineWidth', linewidth);

%% plotting data points
% fix color choices later
colors = readmatrix('colors.csv');
markers = 'osx^d*p+h>';
for year = years
    i = year - years(1) + 1; % to index into params
    X = cdfs(year).r;
    % plot cdfs in two groups
    if year <= cutoffYear
        Y = cdfs(year).frac_returns * 100;
        color = colors(mod(year-years(1),length(colors))+1,:);
        marker = markers(mod(year-years(1),length(markers))+1);
    else
        Y = cdfs(year).frac_returns * 1000;
        color = colors(mod(year-cutoffYear-1,length(colors))+1,:);
        marker = markers(mod(year-cutoffYear-1,length(markers))+1);
    end
    
    % pareto fit lines for tail in loglog (none for inset)
    xfit = params.rstar(i):X(end);
    
    % plot scaled x-values r/T vs the fit values at the original r
    if year<=cutoffYear
        line(leftAxes,...
            xfit/params.T(i),...
            100*params.paretocoeff(i)*xfit.^(-params.alpha(i)),...
            'Color', color, 'LineWidth', linewidth)
    else
        line(leftAxes,...
            xfit/params.T(i),...
            1000*params.paretocoeff(i)*xfit.^(-params.alpha(i)),...
            'Color', color, 'LineWidth', linewidth)
    end
    
    % plot data points
    scatter(leftAxes, X/params.T(i), Y,...
        'Marker', marker,...
        'MarkerEdgeColor', color,...
        'DisplayName', num2str(year),...
        'LineWidth', linewidth)
    scatter(insetAxes, X/params.T(i), Y,...
        'Marker', marker,...
        'MarkerEdgeColor', color,...
        'LineWidth', linewidth)
end

%% legend
% matlab legend function leaves unnecessary space between markers and labels
% so the legend needs to be done manually

for year = years
   % need to shift year labels down by the same amount each round, which
   % means we need to multiply by a constant factor < 1 since the yscale is log
   % roughly: font of 10 goes with 0.6, 9 & 0.65
   
   if year<=cutoffYear % column 1 of legend
       % 1996 starts at y=2500, then shifts down each round by factor of 0.6
       color = colors(mod(year-years(1),length(colors))+1,:);
       marker = markers(mod(year-years(1),length(markers))+1);
       
       numShifts = cutoffYear-year;
       text(leftAxes,legendCol1X,legendYMax*shiftfactor^numShifts,...
           num2str(year),'Color',color, 'FontWeight','Bold')
       plot(leftAxes,0.85*legendCol1X, legendYMax*shiftfactor^numShifts,...
           'o','Color',color, 'Marker', marker, 'MarkerSize',6,...
           'LineWidth', linewidth)
   else % column 2 of legend
       color = colors(mod(year-cutoffYear-1,length(colors))+1,:);
       marker = markers(mod(year-cutoffYear-1,length(markers))+1);
        
       numShifts = 2018-year;
       text(leftAxes,legendCol2X,legendYMax*shiftfactor^numShifts,...
           num2str(year), 'Color',color, 'FontWeight', 'bold')
       plot(leftAxes,0.85*legendCol2X, legendYMax*shiftfactor^numShifts,...
           'o','Color',color, 'Marker', marker, 'MarkerSize',6,...
           'LineWidth', linewidth)
   end
end

%% saving figure so that it isn't just 8.5" x 11"
%get the Position in inches, not pixels
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig1.pdf');


==> anc/Matlab bundle/figures/fig2.m <==
% import fit parameters
years = 2009:2018;
params = readtable('../data/params.csv', 'ReadRowNames', true);
params = params(string(years),:);

% settings
linewidth = 1.2;
colors = readmatrix('colors.csv');
colors = colors([1,3,4,8,10,13,15:end],:);
myxlim = [0.1, 10e6/params.T(1)*2];
myylim = [1e-12, 250];
markers = 'os^dh>';
legendX = 130;
legendY = 125;
legendspacing = 0.7;
shiftfactor = 0.45;
fontsize = 12;


% --------------------------------
% import cdf
cdfs = containers.Map('KeyType','double','ValueType','any');
for year = years
    filename = sprintf('../data/irs%d.csv', year);
    cdfs(year) = importcdf(filename);
end

% plot first year at the top, 2018 at the bottom
figure('Position', [400,40,430,750])
toprightaxes = axes('Position', [0.123 0.08 0.75 0.85],...
    'XAxisLocation', 'top',...
    'YAxisLocation', 'right',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize,...
    'YScale', 'log',...
    'XScale', 'log',...
    'XLim', myxlim*params('2018',:).T/1000,...
    'YLim', myylim,...
    'YTick', 10.^(-11:2),...
    'YTickLabel', [repmat("",1,9),"0.01%","0.1%","1%","10%","100%"],...
    'XTick', [10 100 1000 10000],....
    'XTickLabel', ["10", "100", "1,000", "10,000"]);
xlabel('Adjusted gross income in the USA in 2018 (k$)')
botleftaxes = axes('Position', get(gca, 'Position'),...
    'XAxisLocation', 'bottom',...
    'YAxisLocation', 'left',...
    'Color', 'none',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize,...
    'YScale', 'log',...
    'XScale', 'log',...
    'XLim', myxlim,...
    'YLim', myylim,...
    'YTick',10.^(-11:2),...
    'YTickLabel', [repmat("",1,9),"0.01%","0.1%","1%","10%","100%"],...
    'XTick', [0.1 1 10 100],....
    'XTickLabel', ["0.1", "1", "10", "100"]);
xlabel('Rescaled adjusted gross income,')
% do r/T separately
text(151.7, 1.33e-13, '$$\frac{r}{T}$$', 'Interpreter', 'latex')
% do ylabel manually
text(0.05, 7e-9,'Cumulative percent of returns',...
    'Rotation', 90, 'Color', [0.15 0.15 0.15])
hold on

for year = years
    i = year - years(1) + 1;
    color = colors(mod(i-1,length(colors))+1, :);
    marker = markers(mod(i-1,length(markers))+1);
    shift = 10^(-i+1); % shift down from max of 100

    % calculate fit curve with points evenly-spaced in log-log
    r = exp(linspace(0, log(10e6), 1000));
    fitcurve = interpcdf(params.T(i),...
        params.alphai(i),...
        params.r0(i),...
        r);
    
    % plot interpolated fit, intersecting fit if it's the last year, and
    % then the data points
    plot(r/params.T(i),...
        fitcurve*100*shift,...
        'Color', color,...
        'LineWidth', linewidth)
    
    plot(cdfs(year).r/params.T(i),...
        cdfs(year).frac_returns*100*shift,...
        marker,...
        'Color', color,...
        'LineWidth', linewidth)
    
    if year == years(end)
        % exponential fit line
        X = 0.02:0.01:5.5;
        plot(X, exp(-X)*100*shift,...
            'Color', 'k',...
            'LineWidth', linewidth);
        
        % pareto fit line
        X = 0.5*params.rstar(end):1e3:10e6;
        plot(X/params.T(end),...
            params.paretocoeff(i)*X.^(-params.alpha(i))*100*shift,...
            'Color', 'k',...
            'LineWidth', linewidth)
        
        % intersection point
        plot(params.rstar(end)/params.T(end),...
            params.fp(end)*100*shift,...
            'ko',...
            'MarkerFaceColor', 'k',...
            'MarkerSize', 3)
    end
    
    fp_r0 = interpcdf(...
            params.T(i),...
            params.alphai(i),...
            params.r0(i),...
            params.r0(i));
    plot(params.r0(i)/params.T(i),...
        fp_r0*100*shift,...
        'rp',...
        'LineWidth', linewidth,...
        'MarkerFaceColor', 'r')
end


%% intersection annotations
% horizontal fp line for 2018
fp = params.fp(end);
rstar_norm = params.rstar(end)/params.T(end);
plot([myxlim(1), rstar_norm],...
    [fp, fp]*100*shift,...
    'Color', 'k',...
    'LineStyle', '--',...
    'LineWidth', linewidth)
% do variable and value separately because I hate my life
text(0.2, 2e-9,...
    '$$f_p$$',...
    'Color', 'k',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize)
text(0.28, 2.4e-9,...
    ' = 4.1%',...
    'Color', 'k',...
    'FontWeight', 'default')

% vertical r* line for 2018
line([rstar_norm, rstar_norm],...
    [myylim(1), fp*100*shift],...
    'Color', 'k',...
    'LineStyle', '--',...
    'LineWidth', linewidth)
text(4.1, 3.6e-12,...
    '$$\frac{r_*}{T}$$',...
    'Color', 'k',...
    'Interpreter', 'latex')
text(6.29, 3.9e-12,...
    sprintf(' = %0.1f', rstar_norm),...
    'Color', 'k',...
    'FontWeight', 'default')

% vertical r0 line for 2018
r0_norm = params.r0(end)/params.T(end);
line([r0_norm, r0_norm],...
    [myylim(1), fp_r0*100*shift],...
    'Color', 'r',...
    'LineStyle', '-',...
    'LineWidth', linewidth)
text(0.47, 3.6e-12,...
    '$$\frac{r_0}{T}$$',...
    'Color', 'r',...
    'Interpreter', 'latex')
text(0.76, 3.9e-12,...
    sprintf(' = %0.1f', r0_norm),...
    'Color', 'r',...
    'FontWeight', 'default')


%% legend
% matlab legend function leaves unnecessary space between markers and labels
% so the legend needs to be done manually
for year = years
   % need to shift year labels down by the same amount each iteration, which
   % means we need to multiply by a constant factor < 1 since the yscale is log
   i = year - years(1) + 1;
   color = colors(mod(i-1,length(colors))+1,:);
   marker = markers(mod(i-1,length(markers))+1);
  
   text(legendX,legendY*shiftfactor^(i-1),...
       num2str(year),'Color',color, 'FontWeight','Bold')
   plot(legendspacing*legendX, legendY*shiftfactor^(i-1),...
       'o','Color',color, 'Marker', marker, 'MarkerSize',6,...
       'LineWidth', linewidth)
   
end
% add the red star for r0/T to the left of the legend
text(17.2, 24.2,'$$\frac{r_0}{T}$$',...
    'Color','r',...
    'Interpreter', 'latex')
plot(0.1*legendX, legendY*shiftfactor^2,...
    'o','Color','r', 'Marker', 'p', 'MarkerSize',6,...
    'LineWidth', linewidth, 'MarkerFaceColor', 'r')

%% saving figure so that it isn't just 8.5" x 11"
% get the Position in inches, not pixels
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig2.pdf');

==> anc/Matlab bundle/figures/fig3.m <==
%% settings
years = 1983:2018;
params = readtable('../data/params.csv', 'ReadRowNames', true);
allcpi = readtable('../data/cpi.csv');
cpi = allcpi.cpi(allcpi.year >= 1983 & allcpi.year <= 2018);
colors = readmatrix('colors.csv');

legendbox = 'off';
markersize = 2.5;
linewidth = 1.2;
fontsize = 12;
inflyear = 1983;
nominalylim = [0 80];
real2018ylim = [33 79];
allxlim = [1982 2019];
 
figure('Position',[400,40,500,700])

%% TOP: NOMINAL $ 
topleftaxes = axes(...
    'Position', [0.098,0.53,0.805,0.45],...
    'XLim', allxlim,...
    'XMinorTick', 'on',...
    'YLim', nominalylim,...
    'XTickLabel', [],...
    'XAxisLocation', 'bottom',...
    'Box', 'on',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
ylabel('Adjusted gross income in nominal k$')

% manually set the 1985-2015 xtick labels
for year = 1985:5:2015
   text(year-1.4, 5, num2str(year), 'Color', [0.15 0.15 0.15]) 
end
hold on

purple = 'm';
inflationfactors = cpi/cpi(inflyear-1982);
% actual time series' (divided by 1000 so the units are k$)
plot(years, params.mean_r/1000, '-o',...
    'Color', purple,...
    'MarkerFaceColor', purple,...
    'LineWidth', linewidth,...
    'MarkerSize', markersize)
plot(years, params.T/1000, '-o',...
    'Color', 'b',...
    'LineWidth', linewidth,...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize)
plot(years, params.median_r/1000, '-o',...
    'Color', 'r',...
    'LineWidth', linewidth,...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize)

% inflation-adjusted 1983 values
plot(years, params.T(inflyear-1982)/1000*inflationfactors,...
    '-',...
    'Color', 'b',...
    'LineWidth', linewidth)
plot(years, params.median_r(inflyear-1982)/1000*inflationfactors,...
    '-',...
    'Color', 'r',...
    'LineWidth', linewidth)

% default legend + variables done separately because death is imminent
legend({'Mean income',...
    'Income temperature',...
    'Median income',...
    ' ', ' '},...
    'Location','northwest',...
    'Box', 'off');
text(1995.4, 74.1, '$$\langle r \rangle$$',...
    'Color', 'm',...
    'Interpreter', 'latex')
text(1999.5, 69.2, '$$T$$',...
    'Color', 'b',...
    'Interpreter', 'latex')
text(1996.7, 64.8, '$$r_{med}$$',...
    'Color', 'r',...
    'Interpreter', 'latex')
text(1987.3, 59.2, '$$T(1983) \times$$',...
    'Color', 'k',...
    'Interpreter', 'latex')
text(1987.5, 54.7, '$$r_{med}(1983) \times$$',...
    'Color', 'k',...
    'Interpreter', 'latex')
text(1994, 59.7, 'inflation', 'FontSize', fontsize*0.9)
text(1995.4, 55.2, 'inflation', 'FontSize', fontsize*0.9)

toprightaxes = axes(...
    'Position', get(topleftaxes, 'Position'),...
    'Color', 'none',...
    'XLim', allxlim,...
    'XMinorTick', 'on',...
    'YLim', nominalylim,...
    'XTickLabel', [],...
    'XAxisLocation', 'top',...
    'YAxisLocation', 'right',...
    'Box', 'on',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);

%% BOTTOM: REAL $
% need to make two different axes to get two different spines
% 2018 axes are on bottom and plotted on
botleftaxes = axes(...
    'Position', [0.098,0.07,0.805,0.45],...
    'XLim', allxlim,...
    'XMinorTick', 'on',...
    'YLim', real2018ylim,...
    'YAxisLocation', 'right',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
xlabel('Year')
ylabel('Adjusted gross income in 2018 k$')
hold on

% plot time series, no inflation comparison here
inflationfactors = cpi/cpi(end); % real 2018 dollars
plot(years, params.mean_r/1000./inflationfactors,...
    '-o',...
    'Color', purple,...
    'MarkerFaceColor', purple,...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot(years, params.T/1000./inflationfactors,...
    '-o',...
    'Color', 'b',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot(years, params.median_r/1000./inflationfactors,...
    '-o',...
    'Color', 'r',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
% legend labels are manual
legend({' ',...
    ' ',...
    ' '},...
    'Location','northwest',...
    'Box', legendbox);
text(1987.3, 76, '$$\langle r \rangle /$$',...
    'Color', 'k',...
    'Interpreter', 'latex')
text(1987.3, 73, '$$T /$$',...
    'Color', 'k',...
    'Interpreter', 'latex')
text(1987.5, 70, '$$r_{med} /$$',...
    'Color', 'k',...
    'Interpreter', 'latex')
text(1990, 76, 'inflation', 'FontSize', fontsize*0.9)
text(1989.3, 73, 'inflation', 'FontSize', fontsize*0.9)
text(1991, 70, 'inflation', 'FontSize', fontsize*0.9)


% this is just to show 1980 $ as well
botrightaxes = axes(...
    'Position', get(botleftaxes, 'Position'),...
    'Color', 'none',...
    'TickDir', 'in',...
    'XMinorTick', 'on',...
    'XAxisLocation', 'top',...
    'XTickLabels', [],...
    'YAxisLocation', 'left',...
    'YLim', real2018ylim/cpi(end)*cpi(1),...
    'XLim', get(gca,'XLim'),...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
ylabel('Adjusted gross income in 1983 k$')

%% saving figure so that it isn't just 8.5" x 11"
% get the Position in inches, not pixels
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig3.pdf');



==> anc/Matlab bundle/figures/fig4.m <==
% settings
allparams = readtable('../data/params.csv', 'ReadRowNames', true);
years1 = 1983:1992;
params1 =  allparams(string(years1),:);
years2 = 1993:1999;
params2 =  allparams(string(years2),:);
years3 = 2000:2018;
params3 = allparams(string(years3),:);
years4 =  2009:2018;
params4 = allparams(string(years4),:);

markersize = 2.5;
linewidth = 1.2;
fontsize = 12;
leftylim = [2.7 6];
rightylim = [0.8 1.85];
thisxlim = [1981 2019];
legendbox = 'off';

figure('Position',[350,75,600,550])
% next make axes for r0/T and r*/T
leftaxes = axes(...
    'XLim', thisxlim,...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'YLim', leftylim,...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
xlabel('Year')
% leave room for latex formatting in ylabel
ylabel('Crossover income levels           and         ')
text(1977.7, 4.62, '$$r_*/T$$',...
    'Color', 'b',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize,...
    'Rotation', 90)
text(1977.7, 5.17, '$$r_0/T$$',...
    'Color', 'k',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize,...
    'Rotation', 90)
hold on

% 5 sections for r*/T plots, just 1 section for r0/T
plot(years1, params1.rstar ./ params1.T,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993],...
    allparams(["1992" "1993"],:).rstar ./ allparams(["1992" "1993"],:).T,...
    'b:',...
    'LineWidth', linewidth)
plot(years2, params2.rstar ./ params2.T,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000],...
    allparams(["1999" "2000"],:).rstar ./ allparams(["1999" "2000"],:).T,...
    'b:',...
    'LineWidth', linewidth)
plot(years3, params3.rstar ./ params3.T,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

plot(years4, params4.r0 ./ params4.T,...
    'k-o',...
    'MarkerFaceColor', 'k',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% add latex variables in manually
legend(["Crossover in piecewise fit,   " "" "" "" "",...
    "Crossover in interpolated fit,   "],...
    'Location', 'southwest',...
    'Box', legendbox)
text(1999.7, 3, '$$r_*/T$$',...
    'Color', 'b',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize)
text(2000.7, 2.85, '$$r_0/T$$',...
    'Color', 'k',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize)


% first make axes that go with alpha on the right
rightaxes = axes(...
    'Position', get(leftaxes, 'Position'),...
    'Color', 'none',...
    'XLim', thisxlim,...
    'XMinorTick', 'on',...
    'YLim', rightylim,...
    'YAxisLocation', 'right',...
    'XAxisLocation', 'top',...
    'XTickLabel', [],...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
ylabel('Pareto exponents     and      ')
text(2022.6, 1.395, '$$\alpha$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize,...
    'Rotation', 90)
text(2022.6, 1.51, '$$\alpha_i$$',...
    'Color', 'r',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize,...
    'Rotation', 90)
hold on

% 5 sections for alpha simple plot, just 1 for alphai
plot(years1, params1.alpha,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993],...
    allparams(["1992" "1993"],:).alpha,...
    'm:',...
    'LineWidth', linewidth)
plot(years2, params2.alpha,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000],...
    allparams(["1999" "2000"],:).alpha,...
    'm:',...
    'LineWidth', linewidth)
plot(years3, params3.alpha,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

plot(years4, params4.alphai,...
    'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
% do variables in latex separately
legend(["Pareto exponent in tail fit," "" "" "" "",...
    "Pareto exponent in interpolated fit,"],...
    'Location', [.39,0.83,0.45,0.07],...
    'Box', legendbox)
ylabel('Pareto exponents     and      ')
text(2011, 1.789, '$$\alpha$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize)
text(2015.6, 1.747, '$$\alpha_i$$',...
    'Color', 'r',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize)


% arrows
annotation('arrow', [0.76 0.86], [0.66 0.66],...
    'Color', 'm',...
    'LineWidth', linewidth)
annotation('arrow', [0.76 0.86], [0.4 0.4],...
    'Color', 'r',...
    'LineWidth', linewidth)
annotation('arrow', [0.31 0.21], [0.39 0.39],...
    'Color', 'b',...
    'LineWidth', linewidth)
annotation('arrow', [0.67 0.57], [0.23 0.23],...
    'Color', 'k',...
    'LineWidth', linewidth)

%% saving figure so that it isn't just 8.5" x 11"
% get the Position in inches, not pixels
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig4.pdf');



==> anc/Matlab bundle/figures/fig5.m <==
%% settings
allparams = readtable('../data/params.csv', 'ReadRowNames', true);
years1 = 1983:1992;
params1 =  allparams(string(years1),:);
years2 = 1993:1999;
params2 =  allparams(string(years2),:);
years3 = 2000:2018;
params3 = allparams(string(years3),:);

topaxespos = [0.12 0.54 0.76 0.44];
botaxespos = [0.12 0.06 0.76 0.44];
markersize = 2.5;
linewidth = 1.2;
fontsize = 12;
topleftylim = [0 60];
toprightylim = [0.5 10];
botleftylim = [0 33];
botrightylim = [1 6];
allxlim = [1981 2019];
legendbox = 'off';
figure('Position',[350,0,530,760])

set(0, 'DefaultTextInterpreter', 'default')
set(0, 'DefaultLegendInterpreter', 'default')
set(0, 'DefaultAxesTickLabelInterpreter', 'default')
%% TOP: fractions by themselves
% make axes for ft and fr on the left
topleftaxes = axes(...
    'Position', topaxespos,...
    'XLim', allxlim,...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'YLim', topleftylim,...
    'YTick', 0:10:topleftylim(2),...
    'YTickLabel', ["0%" "10%" "20%" "30%" "40%" "50%" "60%"],...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
ylabel(['Percent of \color{magenta}tax \color[rgb]{0.15 0.15 0.15}and',...
    ' \color{blue}income \color[rgb]{0.15 0.15 0.15}in tail'])
hold on

% need to do 5 plot calls for each time series, 3 for the solid sections
% and 2 for the dashed switch region
% ft on top in magenta
plot(years1, params1.ft*100,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993], allparams(["1992" "1993"],:).ft*100,...
    'm:',...
    'LineWidth', linewidth)
plot(years2, params2.ft*100,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000], allparams(["1999" "2000"],:).ft*100,...
    'm:',...
    'LineWidth', linewidth)
plot(years3, params3.ft*100,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% fr' in the middle in black
plot(years1, params1.fr_expected*100,...
    'k-o',...
    'MarkerFaceColor', 'k',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993], allparams(["1992" "1993"],:).fr_expected*100,...
    'k:',...
    'LineWidth', linewidth)
plot(years2, params2.fr_expected*100,...
    'k-o',...
    'MarkerFaceColor', 'k',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000], allparams(["1999" "2000"],:).fr_expected*100,...
    'k:',...
    'LineWidth', linewidth)
plot(years3, params3.fr_expected*100,...
    'k-o',...
    'MarkerFaceColor', 'k',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% fr in the middle in blue
plot(years1, params1.fr*100,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993], allparams(["1992" "1993"],:).fr*100,...
    'b:',...
    'LineWidth', linewidth)
plot(years2, params2.fr*100,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000], allparams(["1999" "2000"],:).fr*100,...
    'b:',...
    'LineWidth', linewidth)
plot(years3, params3.fr*100,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% top right axes for fp curve
toprightaxes = axes('Position', get(topleftaxes, 'Position'),...
    'Color', 'none',...
    'XLim', allxlim,...
    'XMinorTick', 'on',...
    'YLim', toprightylim,...
    'XTickLabel', [],...
    'YTick', 1:toprightylim(2),...
    'YTickLabel', ["1%" "2%" "3%" "4%" "5%" "6%" "7%" "8%" "9%" "10%"],...
    'YAxisLocation', 'right',...
    'XAxisLocation', 'top',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
% do right ylabel manually
text(2023,2.5,['Percent of \color{red}population ',...
    '\color[rgb]{0.15 0.15 0.15}in tail'],...
    'Rotation', 90)
hold on

plot(years1, params1.fp*100,...
    'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993],...
    allparams(["1992" "1993"],:).fp*100,...
    'r:',...
    'LineWidth', linewidth)
plot(years2, params2.fp*100,...
    'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000],...
    allparams(["1999" "2000"],:).fp*100,...
    'r:',...
    'LineWidth', linewidth)
plot(years3, params3.fp*100,...
    'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)


%% BOTTOM: ratios of fractions
botleftaxes = axes(...
    'Position', botaxespos,...
    'XLim', allxlim,...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'YLim', botleftylim,...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
xlabel('Year')
% leave spaces in ylabel and fill with latex formatting
ylabel('Ratios of tax           and income           to population')
text(botleftaxes, 1977.5, 6.5, '$$f_t/f_p$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize,...
    'Rotation', 90)
text(botleftaxes, 1977.5, 22, '$$f_r/f_p$$',...
    'Color', 'b',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize,...
    'Rotation', 90)
hold on

% ft/fp on top, magenta
plot(years1, params1.ft ./ params1.fp,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993],...
    allparams(["1992" "1993"],:).ft ./ allparams(["1992" "1993"],:).fp,...
    'm:',...
    'LineWidth', linewidth)
plot(years2, params2.ft ./ params2.fp,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000],...
    allparams(["1999" "2000"],:).ft ./ allparams(["1999" "2000"],:).fp,...
    'm:',...
    'LineWidth', linewidth)
plot(years3, params3.ft ./ params3.fp,...
    'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% fr/fp in the middle in blue
plot(years1, params1.fr ./ params1.fp,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993],...
    allparams(["1992" "1993"],:).fr ./ allparams(["1992" "1993"],:).fp,...
    'b:',...
    'LineWidth', linewidth)
plot(years2, params2.fr ./ params2.fp,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000],...
    allparams(["1999" "2000"],:).fr ./ allparams(["1999" "2000"],:).fp,...
    'b:',...
    'LineWidth', linewidth)
plot(years3, params3.fr ./ params3.fp,...
    'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% second axes for ft / fr
botrightaxes = axes(...
    'Position', get(botleftaxes,'Position'),...
    'Color', 'none',...
    'XLim', allxlim,...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'YLim', botrightylim,...
    'YAxisLocation', 'right',...
    'XAxisLocation', 'top',...
    'XTickLabel', [],...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
% leave room at the end for latex formatting
ylabel('Ratio of tax to income fractions     ')
text(botleftaxes, 2022, 28, '$$f_t/f_r$$',...
    'Color', 'r',...
    'Interpreter', 'latex',...
    'FontSize', 1.1*fontsize,...
    'Rotation', 90)

hold on
% ft / fr on the bottom in red, dilated
plot(years1, params1.ft ./ params1.fr,...
    'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1992 1993],...
    allparams(["1992" "1993"],:).ft ./ allparams(["1992" "1993"],:).fr,...
    'r:',...
    'LineWidth', linewidth)
plot(years2, params2.ft ./ params2.fr,...
    'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot([1999 2000],...
    allparams(["1999" "2000"],:).ft ./ allparams(["1999" "2000"],:).fr,...
    'r:',...
    'LineWidth', linewidth)
plot(years3, params3.ft ./ params3.fr,...
    'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

%% labels and arrows
% top plot
text(topleftaxes, 1989.5, 52, 'Tail fraction of tax')
text(topleftaxes, 2001.8, 51.5, '$$f_t$$',...
    'Color', 'm',...
    'FontSize', 1.2*fontsize,...
    'Interpreter', 'latex')
text(topleftaxes, 1997, 36.5, 'Tail fractions of income     ,')
text(topleftaxes, 2012.8, 36, '$$f_r$$',...
    'Color', 'b',...
    'FontSize', 1.2*fontsize,...
    'Interpreter', 'latex')
text(topleftaxes, 2015.4, 36, "$$f_r'$$",...
    'Color', 'k',...
    'FontSize', 1.2*fontsize,...
    'Interpreter', 'latex')
text(topleftaxes, 1997, 7, 'Tail fraction of population')
text(topleftaxes, 2014.2, 6.5, '$$f_p$$',...
    'Color', 'r',...
    'FontSize', 1.2*fontsize,...
    'Interpreter', 'latex')

% bottom plot
text(botleftaxes, 1988, 22, '$$f_t/f_p$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)
text(botleftaxes, 1990, 12, '$$f_r/f_p$$',...
    'Color', 'b',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)
text(botleftaxes, 1993, 3.5, '$$f_t/f_r$$',...
    'Color', 'r',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)

% top arrows
annotation('arrow', [0.32 0.22], [0.81 0.81],...
    'Color', 'm',...
    'LineWidth', linewidth)
annotation('arrow', [0.40 0.30], [0.71 0.71],...
    'Color', 'b',...
    'LineWidth', linewidth)
annotation('arrow', [0.75 0.85], [0.64 0.64],...
    'Color', 'r',...
    'LineWidth', linewidth)

% bottom arrows
annotation('arrow', [0.21 0.14], [0.37 0.37],...
    'Color', 'm',...
    'LineWidth', linewidth)
annotation('arrow', [0.24 0.14], [0.255 0.255],...
    'Color', 'b',...
    'LineWidth', linewidth)
annotation('arrow', [0.74 0.84], [0.1 0.1],...
    'Color', 'r',...
    'LineWidth', linewidth)

%% saving figure so that it isn't just 8.5" x 11"
% get the Position in inches, not pixels
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig5.pdf');





==> anc/Matlab bundle/figures/fig6.m <==
lorenz1983 = importlorenz('../data/irs1983.csv');
lorenz2018 = importlorenz('../data/irs2018.csv');
params = readtable('../data/params.csv', 'ReadRowNames', true);
fp = params('2018',:).fp;
fr = params('2018',:).fr;
fL = params('2018',:).fL;

markersize = 5;
linewidth = 1.2;
fontsize = 12;
legendbox = 'off';
figure('Position',[350,50,640,580])

%% Lorenz curve
mainaxes = axes(...
    'Position', [0.08,0.11,0.775,0.815],...
    'XLim', [0 1],...
    'YLim', [0 1],...
    'XTick', 0:0.1:1,...
    'YTick', 0:0.1:1,...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize,...
    'Box', 'on');
% set minor ticks to 1%
mainaxes.XAxis.MinorTickValues = 0:0.01:1;
mainaxes.YAxis.MinorTickValues = 0:0.01:1;
% labels
xlabel('Cumulative fraction of returns')
ylabel('Cumulative fraction of income')
title('Lorenz curves for income distribution',...
    'FontWeight', 'default',...
    'FontSize', fontsize)
hold on

% equality 45 degree curve (with gaps for Gini plot and labels)
plot([0 0.35], [0 0.35], 'k',...
    'LineWidth', linewidth)
plot([0.7 0.8], [0.7 0.8], 'k',...
    'LineWidth', linewidth)
plot([0.9 1], [0.9 1], 'k',...
    'LineWidth', linewidth)


% pure exponential fit curve
% use smaller step sizes for X near the top of the distribution in order
% for it to extend all the way to the top corner
X = [0:0.01:0.95, 0.951:0.001:0.995, 0.9951:0.0001:0.9999];
plot(X, X + (1-X) .* log(1-X), 'k',...
    'LineWidth', linewidth)
% rescaled exponential fit curve for 2018
plot(X, (1-fL)*(X + (1-X) .* log(1-X)), 'k--',...
    'LineWidth', linewidth)

% data points
plot(lorenz1983.frac_returns, lorenz1983.frac_income, 'rs',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize*1.1)
plot(lorenz2018.frac_returns, lorenz2018.frac_income, 'bo',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize)

% plot fp and fr point
plot(1-fp, 1-fr, 'md',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize*1.2)

% fp and fr annotations
plot([1-fp 1-fp],[1-fr 1], 'm:',...
    'LineWidth', linewidth)
text(0.794,0.842,...
    '$$f_r$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)
text(0.829,0.845,...
    ' = 34%',...
    'Color', 'm',...
    'FontWeight', 'default')

plot([1-fp 1],[1-fr 1-fr], 'm:',...
    'LineWidth', linewidth)
text(0.87,0.375,...
    '$$f_p$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)
text(0.904,0.378,...
    ' = 4%',...
    'Color', 'm',...
    'FontWeight', 'default')

% fL annotations
% first the |<-->| thing
annotation('doublearrow', [0.88, 0.88], [0.745, 0.925],...
    'Color', 'k',...
    'LineWidth', linewidth)
annotation('line', [0.87, 0.89], [0.745, 0.745],...
    'Color', 'k',...
    'LineWidth', linewidth)
annotation('line', [0.87, 0.89], [0.925, 0.925],...
    'Color', 'k',...
    'LineWidth', linewidth)

% fL label
text(1.04,0.88,...
    '$$f_L$$',...
    'Color', 'k',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)
text(1.075,0.883,...
    ' = 22%',...
    'Color', 'k',...
    'FontWeight', 'default')

% Lorenz labels and arrows
annotation('arrow', [0.587,0.587], [0.43,0.365],...
    'Color', 'k',...
    'LineWidth', linewidth)
annotation('arrow', [0.835,0.835], [0.45,0.61],...
    'Color', 'm',...
    'LineWidth', linewidth)
text(0.475,0.27, '\color{red}1983')
text(0.77,0.27, '\color{blue}2018')
text(0.36,0.47, 'Exponential distribution')
text(0.36,0.42, '$$ y = x + (1-x)ln(1-x)$$',...
    'Interpreter', 'latex')

text(0.61,0.14, 'Rescaled exponential')
text(0.68,0.097, 'distribution')
text(0.50,0.05, '$$y = (1-f_L)[x + (1-x)ln(1-x)]$$',...
    'Interpreter', 'latex')
annotation('arrow', [0.62,0.62], [0.24,0.30],...
    'Color', 'k',...
    'LineWidth', linewidth)

%% inset Gini plot
insetaxes = axes(....
    'Position', [0.15 0.55 0.45 0.35], ...
    'XLim', [1981 2019],...
    'YLim', [0 1],...
    'XTick', 1985:5:2015,...
    'XTickLabel', [],...
    'XMinorTick', 'on',...
    'Box', 'on',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
% manually do xticklabels for gini inset so they go inside the plot
for year = 1985:5:2015
   text(year-1.5, 0.07, string(year),...
       'Rotation', 45,...
       'Color', [0.15 0.15 0.15])
end
hold on

% gini = 0.5
plot([1981 2020], [0.5 0.5], 'k', ...
    'LineWidth', linewidth)

% data points
plot(1983:2018, params.gini,'bo',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% (1+fL)/2 theory for 1988-2018
theogini = (1 + params(string(1988:2018),:).fL)/2;
plot(1988:2018, theogini, 'r+',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)


% inset legend
plot(1993, 0.85, 'r+',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
text(1994, 0.85,...
    '$$(1+f_L)/2$$',...
    'Interpreter', 'latex',...
    'FontSize', fontsize)

plot(1993, 0.75, 'bo',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
text(1994, 0.75,...
    'Gini coefficient',...
    'FontSize', fontsize)

    
%% saving figure so that it isn't just 8.5" x 11"
% get the Position in inches, not pixels
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig6.pdf');




==> anc/Matlab bundle/figures/fig7.m <==
% import tax Lorenz data
taxlorenz1983 = importtaxlorenz('../data/irs1983.csv');
taxlorenz2018 = importtaxlorenz('../data/irs2018.csv');
% interpolate data with PCHIP
interp1983 = griddedInterpolant(taxlorenz1983.frac_returns,...
    taxlorenz1983.frac_tax, 'pchip');
interp2018 = griddedInterpolant(taxlorenz2018.frac_returns,...
    taxlorenz2018.frac_tax, 'pchip');
% get calculated parameters for annotation
params = readtable('../data/params.csv', 'ReadRowNames', true);
fp = params('2018',:).fp;
ft = params('2018',:).ft;

% settings
markersize = 5;
linewidth = 1.2;
fontsize = 12;
legendbox = 'off';
figure('Position',[350,50,640,580])

%% Lorenz curve
mainaxes = axes(...
    'XLim', [0 1],...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'YLim', [0 1],...
    'XTick', 0:0.1:1,...
    'YTick', 0:0.1:1,...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize,...
    'Box', 'on');
% set minor ticks to 1%
mainaxes.XAxis.MinorTickValues = 0:0.01:1;
mainaxes.YAxis.MinorTickValues = 0:0.01:1;
% labels
xlabel('Cumulative fraction of returns')
ylabel('Cumulative fraction of tax revenue')
title('Lorenz curves for tax distribution',...
    'FontWeight', 'default',...
    'FontSize', fontsize)
hold on

% equality 45 degree curve (with gap for Gini plot)
plot([0 0.5], [0 0.5], 'k',...
    'LineWidth', linewidth)
plot([0.7 1], [0.7 1], 'k',...
    'LineWidth', linewidth)

% pure exponential fit curve (with gaps for labels)
% use smaller step sizes for X near the top of the distribution in order
% to for it to extend all the way to the top corner
X1 = 0:0.01:0.905;
X2 = [0.93:0.001:0.995, 0.9951:0.0001:0.9999];
plot(X1, X1 + (1-X1) .* log(1-X1), 'k',...
    'LineWidth', linewidth)
plot(X2, X2 + (1-X2) .* log(1-X2), 'k',...
    'LineWidth', linewidth)

% interpolants
X = 0:0.001:1;
plot(X, interp1983(X), 'r-',...
    'LineWidth', linewidth)
plot(X, interp2018(X), 'b-',...
    'LineWidth', linewidth)

% data points
plot(taxlorenz1983.frac_returns, taxlorenz1983.frac_tax, 'rs',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize*1.1)
plot(taxlorenz2018.frac_returns, taxlorenz2018.frac_tax, 'bo',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize)

% plot fp and ft point
plot(1-fp, 1-ft, 'md',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize*1.2)

% fp and ft annotations
plot([1-fp 1-fp],[1-ft 1], 'm:',...
    'LineWidth', linewidth)
text(0.818,0.71,...
    '$$f_t$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)
text(0.845,0.713,...
    ' = 58%',...
    'Color', 'm',...
    'FontWeight', 'default')

plot([1-fp 1],[1-ft 1-ft], 'm:',...
    'LineWidth', linewidth)
text(0.879,0.217,...
    '$$f_p$$',...
    'Color', 'm',...
    'Interpreter', 'latex',...
    'FontSize', 1.2*fontsize)
text(0.908,0.223,...
    ' = 4%',...
    'Color', 'm',...
    'FontWeight', 'default')

% Lorenz labels and arrows
annotation('arrow', [0.528,0.528], [0.326,0.265],...
    'Color', 'k',...
    'LineWidth', linewidth)
annotation('arrow', [0.89,0.89], [0.32,0.44],...
    'Color', 'm',...
    'LineWidth', linewidth)
text(0.676,0.289, '\color{red}1983')
text(0.774,0.11, '\color{blue}2018')
text(0.427,0.331, 'Exponential')
text(0.434,0.296, 'distribution')

%% inset Gini plot
insetaxes = axes(....
    'Position', [0.2 0.55 0.45 0.35], ...
    'XLim', [1981 2019],...
    'YLim', [0 1],...
    'XTick', 1985:5:2015,...
    'XTickLabel', [],...
    'XMinorTick', 'on',...
    'Box', 'on',...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
% manually do xticklabels for gini inset so they go inside the plot
for year = 1985:5:2015
   text(year-1.5, 0.07, string(year),...
       'Rotation', 45,...
       'Color', [0.15 0.15 0.15])
end
hold on

% gini = 0.5
plot([1981 2020], [0.5 0.5], 'k', ...
    'LineWidth', linewidth)

% data points
plot(1983:2018, params.taxgini,'bo',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% inset legend
text(1991.5, 0.91,...
    'Tax Gini coefficient',...
    'FontSize', fontsize)
    
%% saving figure so that it isn't just 8.5" x 11"
% get the Position in inches, not pixels
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig7.pdf');





==> anc/Matlab bundle/figures/fig8.m <==
params = readtable('../data/params.csv', 'ReadRowNames', true);
years = 1983:2018;
markersize = 3;
linewidth = 1.2;
fontsize = 11;
thisxlim = [1981 2019];
thisylim = [0 45];


fig = figure('Position', [500,100,600,550]);
leftaxes = axes(...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'YLim', thisylim,... 
    'XLim', thisxlim,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);
hold on

% top 1%
plot(years, params.top1tax*100, 'k-o',...
    'MarkerFaceColor', 'k',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot(years,params.top1inc*100, 'b-o',...
    'MarkerFaceColor', 'b',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)

% bottom 50%
plot(years, params.bot50inc*100, 'm-o',...
    'MarkerFaceColor', 'm',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
plot(years, params.bot50tax*100, 'r-o',...
    'MarkerFaceColor', 'r',...
    'MarkerSize', markersize,...
    'LineWidth', linewidth)
xlabel('Year')
ylabel('Percentage share')
text(1983.2,35.3, 'Tax share of the top 1%')
text(2001.9,24.9, 'Income share of the top 1%')
text(2000.8,9.9, 'Income share of the bottom 50%')
text(1984.2,2.4,'Tax share of the bottom 50%')

rightaxes = axes(...
    'Position', get(leftaxes, 'Position'),...
    'Color', 'none',...
    'XLim', thisxlim,...
    'XMinorTick', 'on',...
    'YMinorTick', 'on',...
    'YLim', thisylim,...
    'YAxisLocation', 'right',...
    'XAxisLocation', 'top',...
    'XTickLabel', [],...
    'LabelFontSizeMultiplier', 1,...
    'FontSize', fontsize,...
    'DefaultTextFontSize', fontsize);

%% print to pdf
set(gcf, 'Units', 'Inches');
figpos = get(gcf, 'Position');
% PaperSize is automatically [8.5, 11]
set(gcf, 'PaperSize', figpos(3:4));
saveas(gcf, 'fig8.pdf');


==> anc/Matlab bundle/figures/importcdf.m <==
function tableout=importcdf(filename)
%IMPORTCDF Get (complementary) cumulative distribution function data
%   tableout = IMPORTCDF(filename) outputs a table with column
%   'frac_returns' which gives the fraction of returns with income greater
%   than the corresponding element in column 'r'. These parameterizing
%   incomes r are given by the income bins used by the IRS to report the
%   distribution of income in a given year.

% The input data files have income bins in *descending* order, so first
% flip the table so that the income bins are in *ascending* order.
tablein = flipud(readtable(filename));

% The input data files include returns with zero and negative income. We
% follow the World Bank's PovCalNet (see technical document) in dropping
% these returns from our distributions. Therefore, the total number of
% returns is the second element of the input 'returns' array, which
% corresponds to an income of $1 in the 'r' array.
tableout = table(...
    tablein.r(2:end),...
    tablein.returns(2:end)/tablein.returns(2),... % normalize to total
    'VariableNames',{'r','frac_returns'});

end

==> anc/Matlab bundle/figures/importlorenz.m <==
 function tableout = importlorenz(filename)
%IMPORTLORENZ Get (income) Lorenz curve data
%   tableout = IMPORTLORENZ(filename) outputs a table with column
%   'frac_returns' which gives the fraction of returns with income < r and
%   with column 'frac_income' which gives the fraction of total income
%   earned by returns with income < r. The parameterizing cutoff incomes r
%   are given by the income bins used by the IRS to report the distribution
%   of income in a given year (but are not included in this table).


% The input data files have income bins in *descending* order, so first flip
% the table so that the income bins are in *ascending* order.
tablein = flipud(readtable(filename));

% The input data files include returns with zero and negative income. We
% follow the World Bank's PovCalNet and SEDLAC (see technical document) in
% dropping these returns from our distributions. The first elements of each
% array are 0, as 0% of returns earn 0% of the total income. Elements in
% general give the fraction of returns and total income of those with
% income $1 < r < bin, where the income bins range from $1 to $Inf, making
% the last element of each array 1. The input data files cumulate returns
% and income *above* r, so we need to switch the cumulation as well.
tableout = table();
tableout.frac_returns = ...
    [0;
    % The second element is the total number of returns (as we are dropping
    % returns with zero and negative incomes).
    tablein.returns(2) - tablein.returns(3:end); % switch cumulation
    tablein.returns(2)] / tablein.returns(2); % normalize to total
tableout.frac_income = ...
    [0;
    % The second element is the total income (as we are dropping
    % returns with zero and negative incomes).
    tablein.income(2) - tablein.income(3:end); % switch cumulation
    tablein.income(2)] / tablein.income(2); % normalize to total

 end

==> anc/Matlab bundle/figures/importtaxlorenz.m <==
function tableout = importtaxlorenz(filename)
%IMPORTTAXLORENZ Get tax Lorenz curve data
%   tableout = IMPORTTAXLORENZ(filename) outputs a table with column
%   'frac_returns' which gives the fraction of returns with income < r and
%   with column 'frac_tax' which gives the fraction of total tax
%   paid by returns with income < r. The parameterizing cutoff incomes r
%   are given by the income bins used by the IRS to report the distribution
%   of income in a given year (but are not included in this table).

% The input data files have income bins in *descending* order, so first
% flip the table so that the income bins are in *ascending* order.
tablein = flipud(readtable(filename));

% The input data files include returns with zero and negative income. We
% follow the World Bank's PovCalNet and SEDLAC (see technical document) in
% dropping these returns from our distributions. The first elements of each
% array are 0, as 0% of returns pay 0% of the total tax. Elements in
% general give the fraction of returns and total tax paid by those with
% income $1 < r < bin, where the income bins range from $1 to $Inf, making
% the last element of each array 1. The input data files cumulate the
% number of returns and total tax paid by those with incomes *above* r, so
% we need to switch the cumulation as well.
tableout = table();
tableout.frac_returns = ...
    [0;
    % The second element is the total number of returns (as we are dropping
    % returns with zero and negative incomes).
    tablein.returns(2) - tablein.returns(3:end); % switch cumulation
    tablein.returns(2)]/tablein.returns(2); % normalize to total
tableout.frac_tax = ...
    [0;
    % The second element is the total tax paid (as we are dropping
    % returns with zero and negative incomes).
    tablein.tax(2) - tablein.tax(3:end); % switch cumulation
    tablein.tax(2)]/tablein.tax(2); % normalize to total

end

==> anc/Matlab bundle/figures/interpcdf.m <==
function output = interpcdf(T, alphai, r0, r)
%INTERPCDF Evaluate interpolated (complementary) CDF fit function
%   output = INTERPCDF(T, alphai, r0, r) numerically integrates the
%   interpolated PDF function given T, alphai, and r0 and evaluates at
%   ascending incomes r.

% define a function handle for the PDF
interppdf = @(T, alphai, r0, r)...
    exp((-r0/T) * atan(r/r0)).^1/3./(1 + (r/r0).^2).^(1/2 + alphai/2);

% First numerically integrate over 0 to Inf to get normalization factor C.
% 1e6*T was picked as a reasonable cutoff after some trial and error
C = integral(@(x)interppdf(T, alphai, r0, x), 0, 1e6*T);

% Numerically integrate the PDF at each of the increasing incomes r.
% Subtracting from 1 gives the complementary CDF
output = 1 - C^-1 * myintegral(@(x)interppdf(T, alphai, r0, x), 0, r);
end

function integrals = myintegral(fcn, xmin, xmaxes)
%MYINTEGRAL Vectorizes Matlab's built-in integral function
%   integrals = MYINTEGRAL(fcn, xmin, xmaxes) takes in a function handle
%   fcn, a minimum value xmin, and an array of maximum values xmaxes (in
%   ascending order) and outputs an array of corresponding numerical
%   integrations

integrals = zeros(length(xmaxes),1);

% iteratively build integrals from the smallest interval to the largest
integrals(1) = integral(fcn, xmin, xmaxes(1));
for i=2:length(xmaxes)
    integrals(i) = integrals(i-1) + integral(fcn, xmaxes(i-1), xmaxes(i));
end

end
